The Cascade Log: Reference-Stable Windowing over Tiered Append Sequences

A long-running append-mostly sequence, such as an edit log, event store, or versioned working set, is usually tiered into a bounded hot stratum and colder folded summaries. This saves memory but breaks stable references: a handle minted while a record is hot may later be resolved after the record has moved into a digest, after it has been superseded, or while a fold is in flight. We define the resulting cross-tier anomalies--dangling, stale, corrupt, and snapshot-skewed resolution--and present the Cascade Log, a reference-stable tiered append structure. The structure keeps a single persistent coalescing interval map over handles as the sole authority on each live version; folding a contiguous run replaces many singleton entries by one digest-backed interval node, and immutable roots provide snapshot tokens. Its cost is characterized by the fragmentation $A$, the number of index pieces, namely live handles plus maximal same-digest runs. The index uses $\Theta(A)$ space, resolves a point in $O(\log A)$, reports a $k$-handle range in $O(\log A+k)$, and performs $a$ appends and $s$ supersedes in $O((a/B+s)\log A)$ update work for fold block size $B$. Matching lower bounds show that $\Omega(A)$ space and $\Omega(\log A+k)$ ordered range cost are unavoidable, and an adversary can force $A=\Theta(s)$. Thus the index is sublinear on append-dominated histories and grows linearly only under fragmenting edits. A reference implementation and reproducible experiments to $10^6$ records validate the anomaly-freedom and the fragmentation bounds.

==> anc/README.md <==
# The Cascade Log — reference implementation and reproduction package

This directory contains everything needed to reproduce the implementation,
experiments, tables, and figures of *The Cascade Log: Reference-Stable
Windowing over Tiered Append Sequences*. It is shipped as an arXiv ancillary
directory and is not used when the paper is typeset.

## Layout

```
anc/
  cascade/
    pvtree.py      persistent (path-copying) treap behind the versioned interval index
    cascade.py     the Cascade Log: strata, folding, digests, snapshots, windows
    baselines.py   Flat / NaiveTier / ForwardTier comparison structures + the oracle
    ranking.py     personalized-PageRank relevance + budgeted submodular window selection
    workload.py    seeded append-mostly workloads and the replay driver
    bench.py       experiment harness -> results/*.csv
    extra.py       PersistentMap baseline (ordered persistent map, no coalescing)
                   + ordered-range latency, robustness sweep (95% CIs)
    frag.py        adversarial-fragmentation experiment validating the trade-off
                   theorem (index A = Theta(s); resolve O(log A))
    plots.py       results/*.csv -> ../figures/*.pdf
    tests/         pytest suite (correctness, anomaly-freedom, ranking guarantees)
  results/         CSV outputs consumed by the figures and tables
  requirements.txt
  run_all.sh
```

## Requirements

Python 3.10+ with the packages in `requirements.txt`:

```
pip install -r requirements.txt
```

`numpy` and `scipy` are used by the ranking and exact-optimum (MILP) routines,
`matplotlib` by the figures, and `pytest` by the test suite. The core structure
(`pvtree.py`, `cascade.py`) depends only on the standard library.

## Reproducing the paper

```
./run_all.sh
```

which runs, from this directory:

```
python3 -m pytest cascade/tests -q     # 86 checks
python3 -m cascade.bench               # writes results/*.csv
python3 -m cascade.extra               # ordered-range, robustness sweep, PersistentMap
python3 -m cascade.frag                # adversarial fragmentation (trade-off theorem)
python3 -m cascade.plots               # writes ../figures/*.pdf
```

Add `--quick` to `cascade.bench` for a fast smoke run. Every workload is seeded,
so the numbers reproduce bit-for-bit.

## Result files and where they appear in the paper

| file | paper artifact |
|------|----------------|
| `results/headline.csv`             | Table 1 (operating point) |
| `results/anomaly_vs_capacity.csv`  | Figure 2 |
| `results/scaling.csv`              | Figures 3, 4 (footprint, index coalescing) |
| `results/fold.csv`                 | Figure 4 (compaction splices per record) |
| `results/snapshot_overhead.csv`    | Figure 3 (retained-mode index) |
| `results/pmap.csv`, `results/range.csv` | Figure 5 (PersistentMap, ordered range) |
| `results/sweep.csv`                | Figure 6 (robustness, 95% CIs) |
| `results/frag_vs_edits.csv`, `results/frag_latency.csv` | Figure 7 (adversarial fragmentation) |
| `results/latency.csv`              | Figure 7 (resolution latency, height) |
| `results/window.csv`, `results/adversarial.csv` | Figure 8 (budgeted windows) |

## Quick start

```python
from cascade.cascade import Cascade

c = Cascade(hot_capacity=256, fold_block=64)
h = c.append(("hello",), cost=12, refs=())
v = c.supersede(h, ("hello", "v2"), cost=12)
print(c.resolve(h))           # current version, O(log n)

tok = c.snapshot()            # immutable instant token
for i in range(10_000):
    c.append(("pad", i), cost=12)
print(c.resolve(h))           # still resolves after folding (digest-backed)
print(c.resolve(h, tok))      # historical read as of the snapshot
print(c.stats())              # n, hot_bytes, payload_bytes, index_bytes, height, ...
```


==> anc/cascade/__init__.py <==
"""Reference implementation accompanying *The Cascade Log*.

Modules
-------
imap        Persistent (path-copying) interval map: the coalescing handle index.
pvtree      Persistent treap (kept for reference and the range-reporting tests).
cascade     The Cascade Log itself.
baselines   Flat, NaiveTier, ForwardTier, HashSpine comparisons, plus an oracle.
ranking     Reference-graph diffusion and budgeted window selection.
workload    Deterministic synthetic workload generators.
bench       Experiment harness emitting CSV result files.
plots       Turns the CSV files into the figures used in the manuscript.
"""

from .cascade import Cascade, RecordView, LIVE, SUMMARIZED

__all__ = ["Cascade", "RecordView", "LIVE", "SUMMARIZED"]
__version__ = "2.0.0"


==> anc/cascade/baselines.py <==
"""Comparison structures and a ground-truth oracle.

Three points in the design space of tiered append logs are implemented, sharing
the interface of :class:`cascade.Cascade` (``append``, ``supersede``,
``resolve``, ``stats``):

``FlatLog``
    Every version is kept fully materialised in one dictionary.  Resolution is
    always exact, but the materialised footprint grows without bound -- the
    structure has no notion of a hot working set.

``NaiveTier``
    A hot table of bounded size over a cold tier that is folded into digests as
    it grows.  It embodies two ubiquitous shortcuts: resolution probes strata in
    order rather than consulting a single authority, and the cold tier is
    written once per handle to avoid write amplification.  Folding reclaims the
    per-handle index of a block.  These shortcuts produce *stale* reads (an
    evicted fresh version is shadowed by an older cold copy) and *dangling*
    reads (a folded handle is no longer addressable).

``ForwardTier``
    ``NaiveTier`` with the version-authority shortcut removed: eviction refreshes
    the cold copy, so the newest demoted version always wins.  This eliminates
    stale reads.  Folding still reclaims per-handle index entries, so dangling
    reads remain.

The progression NaiveTier -> ForwardTier -> Cascade isolates the two mechanisms
-- version authority and post-fold addressability -- that the Cascade Log
provides together.

``Oracle`` keeps the exact current version of every handle (and, optionally, the
full per-handle timeline) and is the reference against which the other
structures' resolutions are scored.
"""

from __future__ import annotations

import bisect
from collections import OrderedDict, deque
from typing import Any, Dict, List, Optional, Sequence, Tuple

from .cascade import RecordView, LIVE, SUMMARIZED


# --------------------------------------------------------------------------- #
#  Oracle                                                                      #
# --------------------------------------------------------------------------- #
class Oracle:
    """Exact account of every handle's current (and optionally historical) state."""

    def __init__(self, track_history: bool = False):
        self.track_history = track_history
        self.cur: Dict[int, Tuple[int, Any]] = {}                  # handle -> (version, payload)
        self.timeline: Dict[int, List[Tuple[int, int, Any]]] = {}  # handle -> [(t, version, payload)]
        self.t = 0

    def record(self, handle: int, version: int, payload: Any) -> None:
        self.t += 1
        self.cur[handle] = (version, payload)
        if self.track_history:
            self.timeline.setdefault(handle, []).append((self.t, version, payload))

    def exists(self, handle: int) -> bool:
        return handle in self.cur

    def version_of(self, handle: int) -> int:
        return self.cur[handle][0]

    def payload_of(self, handle: int) -> Any:
        return self.cur[handle][1]

    def version_at(self, handle: int, t: int) -> Optional[Tuple[int, Any]]:
        """The (version, payload) of ``handle`` as of logical time ``t``."""
        tl = self.timeline.get(handle)
        if not tl:
            return None
        i = bisect.bisect_right([e[0] for e in tl], t) - 1
        if i < 0:
            return None
        return tl[i][1], tl[i][2]

    def classify(self, handle: int, view: Optional[RecordView]) -> str:
        """Score a structure's resolution of ``handle`` against the truth.

        Returns one of ``ok`` (exact, or a faithful lossy digest of the current
        version), ``dangling`` (a live handle resolved to nothing), ``stale`` (an
        older version), or ``corrupt`` (wrong identity or wrong live payload).
        """
        if not self.exists(handle):
            return "ok"  # not part of the live key set; nothing to resolve
        if view is None:
            return "dangling"
        if view.handle != handle:
            return "corrupt"
        true_v, true_p = self.cur[handle]
        if view.version != true_v:
            return "stale" if view.version < true_v else "corrupt"
        if not view.summarized and view.payload != true_p:
            return "corrupt"
        return "ok"


# --------------------------------------------------------------------------- #
#  FlatLog                                                                     #
# --------------------------------------------------------------------------- #
class FlatLog:
    name = "flat"

    def __init__(self, track_history: bool = False, **_: Any):
        self.cur: Dict[int, Tuple[int, Any, int]] = {}
        self.timeline: Dict[int, List[Tuple[int, int, Any]]] = {}
        self.track_history = track_history
        self._next = 1
        self.bytes = 0
        self.t = 0
        self.counters = dict(append=0, supersede=0, resolve=0)

    def append(self, payload: Any, cost: int = 1, refs: Sequence[int] = ()) -> int:
        h = self._next
        self._next += 1
        self.cur[h] = (0, payload, cost)
        self.bytes += cost
        self.counters["append"] += 1
        self._tick(h, 0, payload)
        return h

    def supersede(self, handle: int, payload: Any, cost: int = 1) -> int:
        v, _p, c = self.cur[handle]
        nv = v + 1
        self.bytes += cost - c
        self.cur[handle] = (nv, payload, cost)
        self.counters["supersede"] += 1
        self._tick(handle, nv, payload)
        return nv

    def _tick(self, h: int, v: int, p: Any) -> None:
        self.t += 1
        if self.track_history:
            self.timeline.setdefault(h, []).append((self.t, v, p))

    def resolve(self, handle: int, root: Any = None) -> Optional[RecordView]:
        self.counters["resolve"] += 1
        e = self.cur.get(handle)
        if e is None:
            return None
        return RecordView(handle, e[0], e[1], False)

    @property
    def hot_bytes(self) -> int:
        return self.bytes

    def stats(self) -> Dict[str, Any]:
        return dict(name=self.name, n=self._next - 1, hot_bytes=self.bytes,
                    digests=0, **self.counters)


# --------------------------------------------------------------------------- #
#  Tiered baselines                                                            #
# --------------------------------------------------------------------------- #
class NaiveTier:
    """A hot table over a cold tier that is folded, dropping all per-handle state.

    Folding a block reclaims everything the block held, including the version
    counters.  A handle re-edited after its block was folded therefore restarts
    at version one (a *stale* read), and a handle resolved after folding is not
    found at all (a *dangling* read).
    """

    name = "naive"

    def __init__(self, hot_capacity: int = 256, fold_block: int = 64,
                 digest_cost: int = 8, **_: Any):
        self.hot_capacity = hot_capacity
        self.fold_block = fold_block
        self.digest_cost = digest_cost
        self.hot: "OrderedDict[int, Tuple[int, Any, int]]" = OrderedDict()
        self.cold: "OrderedDict[int, Tuple[int, Any, int]]" = OrderedDict()
        self.n_digests = 0
        self._next = 1
        self.counters = dict(append=0, supersede=0, resolve=0, fold=0)

    # -- per-handle metadata retained through folding (none here) --------- #
    def _version_after_fold(self, handle: int) -> int:
        return 0  # no memory of folded handles: counter restarts

    def _meta_bytes(self) -> int:
        return 0

    # -- mutation --------------------------------------------------------- #
    def append(self, payload: Any, cost: int = 1, refs: Sequence[int] = ()) -> int:
        h = self._next
        self._next += 1
        self.hot[h] = (0, payload, cost)
        self.hot.move_to_end(h)
        self._note_version(h, 0)
        self.counters["append"] += 1
        self._evict()
        return h

    def supersede(self, handle: int, payload: Any, cost: int = 1) -> int:
        prev = self.hot.get(handle) or self.cold.get(handle)
        cur_v = prev[0] if prev else self._version_after_fold(handle)
        nv = cur_v + 1
        self.hot[handle] = (nv, payload, cost)
        self.hot.move_to_end(handle)
        self._note_version(handle, nv)
        self.counters["supersede"] += 1
        self._evict()
        return nv

    def _note_version(self, handle: int, version: int) -> None:
        pass

    # -- tiering ---------------------------------------------------------- #
    def _evict(self) -> None:
        while len(self.hot) > self.hot_capacity:
            g, entry = self.hot.popitem(last=False)
            self.cold[g] = entry            # eviction always refreshes the cold copy
            self.cold.move_to_end(g)
        while len(self.cold) >= self.fold_block * 2:
            self._fold()

    def _fold(self) -> None:
        for _ in range(self.fold_block):
            if not self.cold:
                break
            self.cold.popitem(last=False)   # block folded; addressability reclaimed
        self.n_digests += 1
        self.counters["fold"] += 1

    # -- query ------------------------------------------------------------ #
    def resolve(self, handle: int, root: Any = None) -> Optional[RecordView]:
        self.counters["resolve"] += 1
        e = self.hot.get(handle)
        if e is not None:
            return RecordView(handle, e[0], e[1], False)
        e = self.cold.get(handle)
        if e is not None:
            return RecordView(handle, e[0], e[1], False)
        return None

    @property
    def hot_bytes(self) -> int:
        live = sum(c for _v, _p, c in self.hot.values())
        live += sum(c for _v, _p, c in self.cold.values())
        return live + self.n_digests * self.digest_cost + self._meta_bytes()

    def stats(self) -> Dict[str, Any]:
        return dict(name=self.name, n=self._next - 1, hot_bytes=self.hot_bytes,
                    digests=self.n_digests, **self.counters)


class ForwardTier(NaiveTier):
    """NaiveTier plus a never-reclaimed per-handle *version* counter.

    The counter is a single integer per handle, so the materialised footprint
    is essentially unchanged, yet it gives the structure version authority: an
    edit after folding resumes at the correct version, so stale reads vanish.
    The payload pointer is still dropped on folding, so folded handles remain
    unaddressable -- dangling reads persist.  The gap between ForwardTier and
    the Cascade Log is therefore exactly the retained digest pointer.
    """

    name = "forward"
    version_cost = 1

    def __init__(self, *a: Any, **k: Any):
        super().__init__(*a, **k)
        self.versions: Dict[int, int] = {}

    def _version_after_fold(self, handle: int) -> int:
        return self.versions.get(handle, 0)

    def _note_version(self, handle: int, version: int) -> None:
        self.versions[handle] = version

    def _meta_bytes(self) -> int:
        return len(self.versions) * self.version_cost


# --------------------------------------------------------------------------- #
#  HashSpine: the strong, anomaly-free baseline                               #
# --------------------------------------------------------------------------- #
class HashSpine:
    """The Cascade Log with a hash index in place of the persistent interval map.

    It runs the identical ageing and folding policy and the identical digests, so
    its working set matches the Cascade Log's; the sole authority on each handle
    is a hash map that retains a per-handle entry through folding, so it is
    anomaly-free and resolves in expected ``O(1)``. The differences it isolates
    are exactly the two the interval map provides: it keeps one entry per handle
    (a linear index, never coalesced), and it cannot read a past epoch or report
    an ordered key range. Folding it touches all ``B`` handles of a block (no
    splice), so its index is ``O(n)`` and its fold is ``O(B)`` rather than
    ``O(\\log n)``.
    """

    name = "hashspine"
    supports_snapshots = False
    supports_ordered_range = False

    def __init__(self, hot_capacity: int = 256, fold_block: int = 64,
                 node_cost: int = 1, digest_entry_cost: int = 1, **_: Any):
        self.C = hot_capacity
        self.B = fold_block
        self.node_cost = node_cost
        self.digest_entry_cost = digest_entry_cost
        self.idx: Dict[int, list] = {}            # handle -> [version, kind, payload|digest_id, cost]
        self.digests: Dict[int, Dict[int, Tuple[int, Any]]] = {}
        self._next_digest = 0
        self._next = 1
        self._hot_q: "deque[Tuple[int, int]]" = deque()
        self._pending: List[Tuple[int, int]] = []
        self._pending_set: set = set()
        self._materialized = 0
        self.payload_bytes = 0
        self.digest_bytes = 0
        self.counters = dict(append=0, supersede=0, resolve=0, fold=0, splices=0)

    @property
    def index_nodes(self) -> int:
        return len(self.idx)             # one entry per handle: linear, never coalesced

    @property
    def working_bytes(self) -> int:
        return self.payload_bytes

    @property
    def total_bytes(self) -> int:
        return self.payload_bytes + self.index_nodes * self.node_cost + self.digest_bytes

    @property
    def hot_bytes(self) -> int:
        return self.total_bytes

    def append(self, payload: Any, cost: int = 1, refs: Sequence[int] = ()) -> int:
        h = self._next
        self._next += 1
        self.idx[h] = [0, LIVE, payload, cost]
        self.payload_bytes += cost
        self._materialized += 1
        self._hot_q.append((h, 0))
        self.counters["append"] += 1
        self._maybe_fold()
        return h

    def supersede(self, handle: int, payload: Any, cost: int = 1) -> int:
        e = self.idx[handle]
        if e[1] == LIVE:
            cur_v = e[0]
            self.payload_bytes -= e[3]
        else:
            digest = self.digests[e[2]]
            cur_v = digest[handle][0]
            self._materialized += 1
            self._pending_set.discard(handle)
            del digest[handle]                       # reclaim dead entry (no persistence)
            self.digest_bytes -= self.digest_entry_cost
            if not digest:
                del self.digests[e[2]]
        nv = cur_v + 1
        self.idx[handle] = [nv, LIVE, payload, cost]
        self.payload_bytes += cost
        self._hot_q.append((handle, nv))
        self.counters["supersede"] += 1
        self._maybe_fold()
        return nv

    def resolve(self, handle: int, root: Any = None) -> Optional[RecordView]:
        self.counters["resolve"] += 1
        e = self.idx.get(handle)
        if e is None:
            return None
        if e[1] == LIVE:
            return RecordView(handle, e[0], e[2], False)
        ver, pay = self.digests[e[2]][handle]
        return RecordView(handle, ver, pay, True, e[2])

    def _maybe_fold(self) -> None:
        active = self._materialized - len(self._pending)
        while active > self.C and self._hot_q:
            h, v = self._hot_q.popleft()
            if h in self._pending_set:
                continue
            e = self.idx.get(h)
            if e is None or e[1] != LIVE or e[0] != v:
                continue
            self._pending.append((h, v))
            self._pending_set.add(h)
            active -= 1
        while len(self._pending) >= self.B:
            block = self._pending[:self.B]
            self._pending = self._pending[self.B:]
            self._fold(block)

    def _fold(self, block: List[Tuple[int, int]]) -> None:
        d = self._next_digest
        self._next_digest += 1
        snap: Dict[int, Tuple[int, Any]] = {}
        for h, v in block:
            self._pending_set.discard(h)
            e = self.idx.get(h)
            if e is None or e[1] != LIVE or e[0] != v:
                continue
            snap[h] = (v, e[2])
            self.payload_bytes -= e[3]
            self.idx[h] = [v, SUMMARIZED, d, self.node_cost]   # per-handle, no coalescing
            self._materialized -= 1
        if not snap:
            return
        self.digests[d] = snap
        self.digest_bytes += len(snap) * self.digest_entry_cost
        self.counters["fold"] += 1

    def stats(self) -> Dict[str, Any]:
        return dict(name=self.name, n=self._next - 1, hot_bytes=self.hot_bytes,
                    payload_bytes=self.payload_bytes, working_bytes=self.working_bytes,
                    index_nodes=self.index_nodes, total_bytes=self.total_bytes,
                    digest_bytes=self.digest_bytes, materialized=self._materialized,
                    digests=len(self.digests), **self.counters)


==> anc/cascade/bench.py <==
"""Experiment harness.  Emits the CSV result files consumed by ``plots.py``.

Run ``python -m cascade.bench`` (add ``--quick`` for a fast smoke run).  Every
experiment is seeded, so re-running reproduces the numbers bit-for-bit.

Experiments
-----------
headline           one operating point, every design  -> headline.csv
anomaly_vs_capacity anomaly rate as folding tightens   -> anomaly_vs_capacity.csv
scaling            footprint / height vs size          -> scaling.csv
latency            per-op cost vs size                 -> latency.csv
window             coverage vs budget for each policy  -> window.csv
"""

from __future__ import annotations

import argparse
import csv
import os
import random
import time
from typing import Dict, List

import numpy as np

from .cascade import Cascade
from .baselines import FlatLog, NaiveTier, ForwardTier, HashSpine, Oracle
from . import workload as W
from . import ranking as R

ANC = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
RESULTS = os.path.join(ANC, "results")


def _designs(H: int, B: int):
    return [FlatLog(), NaiveTier(hot_capacity=H, fold_block=B),
            ForwardTier(hot_capacity=H, fold_block=B),
            HashSpine(hot_capacity=H, fold_block=B),
            Cascade(hot_capacity=H, fold_block=B)]


def _full_tally(store, oracle, n) -> Dict[str, int]:
    c = {"ok": 0, "stale": 0, "dangling": 0, "corrupt": 0}
    for h in range(1, n + 1):
        c[oracle.classify(h, store.resolve(h))] += 1
    return c


def _index_nodes(store) -> int:
    st = store.stats()
    if "index_nodes" in st:
        return st["index_nodes"]
    if store.name == "flat":
        return st["n"]                       # one entry per handle
    return len(getattr(store, "hot", {})) + len(getattr(store, "cold", {}))


def _working(store) -> int:
    st = store.stats()
    return st.get("working_bytes", st["hot_bytes"])


def _history_coverage(store, n) -> float:
    """Fraction of all ever-appended handles that still resolve to something."""
    live = sum(1 for h in range(1, n + 1) if store.resolve(h) is not None)
    return live / n if n else 1.0


def _query_tally(store, oracle, n, n_queries, seed,
                 zipf_s=1.0, uniform_frac=0.25) -> Dict[str, int]:
    """Classify a realistic access stream.

    Each access is local with probability ``1 - uniform_frac`` (recency-biased,
    landing in the recent working set) and global otherwise (uniform over the
    whole history, modelling references to long-lived anchors).
    """
    rng = random.Random(seed)
    c = {"ok": 0, "stale": 0, "dangling": 0, "corrupt": 0}
    for _ in range(n_queries):
        if rng.random() < uniform_frac:
            h = rng.randint(1, n)
        else:
            age = W._zipf_age(rng, zipf_s, n)
            h = max(1, n - age + 1)
        c[oracle.classify(h, store.resolve(h))] += 1
    return c


def _write(name: str, rows: List[dict], fields: List[str]) -> str:
    os.makedirs(RESULTS, exist_ok=True)
    path = os.path.join(RESULTS, name)
    with open(path, "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        w.writerows(rows)
    return path


# --------------------------------------------------------------------------- #
#  1. Headline operating point                                                #
# --------------------------------------------------------------------------- #
def exp_headline(n_ops=40000, H=256, B=64, seed=0, n_queries=50000) -> List[dict]:
    plan = W.gen_plan(n_ops, seed=seed, supersede_prob=0.3)
    n = W.plan_handle_count(plan)
    designs = _designs(H, B)
    orc = Oracle()
    W.replay(plan, designs, orc)
    rows = []
    for s in designs:
        c = _query_tally(s, orc, n, n_queries, seed=seed + 1)
        cov = _history_coverage(s, n)
        st = s.stats()
        rows.append(dict(design=s.name, n=n, queries=n_queries,
                         stale=c["stale"], dangling=c["dangling"], corrupt=c["corrupt"],
                         anomaly_rate=round((c["stale"] + c["dangling"] + c["corrupt"]) / n_queries, 6),
                         history_coverage=round(cov, 6),
                         working_bytes=_working(s),
                         index_nodes=_index_nodes(s),
                         total_bytes=st["hot_bytes"],
                         digests=st.get("digests", 0)))
    _write("headline.csv", rows,
           ["design", "n", "queries", "stale", "dangling", "corrupt",
            "anomaly_rate", "history_coverage", "working_bytes", "index_nodes",
            "total_bytes", "digests"])
    return rows


# --------------------------------------------------------------------------- #
#  2. Anomaly rate vs folding aggressiveness                                  #
# --------------------------------------------------------------------------- #
def exp_anomaly_vs_capacity(n_ops=30000, seed=1, n_queries=50000,
                            caps=(8192, 4096, 2048, 1024, 512, 256, 128, 64)) -> List[dict]:
    plan = W.gen_plan(n_ops, seed=seed, supersede_prob=0.35)
    n = W.plan_handle_count(plan)
    rows = []
    for H in caps:
        B = max(4, H // 4)
        designs = _designs(H, B)
        orc = Oracle()
        W.replay(plan, designs, orc)
        for s in designs:
            c = _query_tally(s, orc, n, n_queries, seed=seed + 7)
            rows.append(dict(design=s.name, hot_capacity=H, fold_block=B, n=n,
                             stale_rate=round(c["stale"] / n_queries, 6),
                             dangling_rate=round(c["dangling"] / n_queries, 6),
                             anomaly_rate=round((c["stale"] + c["dangling"] + c["corrupt"]) / n_queries, 6),
                             history_coverage=round(_history_coverage(s, n), 6),
                             hot_bytes=s.stats()["hot_bytes"]))
    _write("anomaly_vs_capacity.csv", rows,
           ["design", "hot_capacity", "fold_block", "n", "stale_rate",
            "dangling_rate", "anomaly_rate", "history_coverage", "hot_bytes"])
    return rows


# --------------------------------------------------------------------------- #
#  3. Footprint and tree height vs size                                       #
# --------------------------------------------------------------------------- #
def exp_scaling(max_ops=500000, seed=2, checkpoints=None) -> List[dict]:
    if checkpoints is None:
        checkpoints = [1000, 2000, 5000, 10000, 20000, 50000, 100000, 200000, 350000, 500000]
    plan = W.gen_plan(max_ops, seed=seed, supersede_prob=0.15)
    designs = _designs(256, 64)
    by = {s.name: s for s in designs}
    casc = by["cascade"]
    rows = []
    cp = set(checkpoints)
    op_i = 0
    cur_max = 0
    for op in plan:
        if op[0] == "A":
            cur_max += 1
            for s in designs:
                s.append(("rec", cur_max), cost=op[1], refs=op[2])
        else:
            for s in designs:
                s.supersede(op[1], ("rec", op[1]), cost=op[2])
        op_i += 1
        if op_i in cp:
            cs = casc.stats()
            rows.append(dict(ops=op_i, n=cs["n"],
                             flat_bytes=by["flat"].hot_bytes,
                             naive_bytes=by["naive"].hot_bytes,
                             forward_bytes=by["forward"].hot_bytes,
                             hashspine_bytes=by["hashspine"].hot_bytes,
                             cascade_bytes=casc.hot_bytes,
                             cascade_working_bytes=cs["working_bytes"],
                             cascade_index_nodes=cs["index_nodes"],
                             hashspine_index_nodes=by["hashspine"].index_nodes,
                             cascade_height=cs["height"],
                             cascade_digests=cs["digests"]))
    _write("scaling.csv", rows,
           ["ops", "n", "flat_bytes", "naive_bytes", "forward_bytes",
            "hashspine_bytes", "cascade_bytes", "cascade_working_bytes",
            "cascade_index_nodes", "hashspine_index_nodes",
            "cascade_height", "cascade_digests"])
    return rows


def exp_fold(seed=5, n_ops=60000, blocks=(16, 32, 64, 128, 256),
             supersede_probs=(0.0, 0.1, 0.2, 0.4)) -> List[dict]:
    """Index work per folded record as the block size and edit rate vary.

    Each fold splices one node per *contiguous run*; an append-only stream folds
    a whole block in one splice (work per folded record -> 0 as B grows), while
    edits fragment runs and each fragmentation is charged one splice.
    """
    rows = []
    for sp in supersede_probs:
        plan = W.gen_plan(n_ops, seed=seed, supersede_prob=sp)
        for B in blocks:
            c = Cascade(hot_capacity=4 * B, fold_block=B)
            W.replay(plan, [c])
            st = c.stats()
            folded = st["splices"] and (st["n"])  # approx records folded ~ n
            rows.append(dict(supersede_prob=sp, fold_block=B, n=st["n"],
                             folds=st["fold"], splices=st["splices"],
                             splices_per_fold=round(st["splices"] / max(1, st["fold"]), 3),
                             splices_per_record=round(st["splices"] / max(1, st["n"]), 5),
                             index_nodes=st["index_nodes"]))
    _write("fold.csv", rows,
           ["supersede_prob", "fold_block", "n", "folds", "splices",
            "splices_per_fold", "splices_per_record", "index_nodes"])
    return rows


# --------------------------------------------------------------------------- #
#  4. Per-operation latency vs size                                           #
# --------------------------------------------------------------------------- #
def exp_latency(seed=4, sizes=None, probes=4000) -> List[dict]:
    if sizes is None:
        sizes = [1000, 3000, 10000, 30000, 100000, 300000, 1000000]
    rng = random.Random(seed)
    rows = []
    for n in sizes:
        plan = W.gen_plan(n, seed=seed, supersede_prob=0.0)  # pure appends -> n handles
        for ctor, name in ((lambda: Cascade(hot_capacity=256, fold_block=64), "cascade"),
                           (lambda: HashSpine(hot_capacity=256, fold_block=64), "hashspine"),
                           (FlatLog, "flat"),
                           (lambda: NaiveTier(hot_capacity=256, fold_block=64), "naive")):
            s = ctor()
            t0 = time.perf_counter()
            W.replay(plan, [s])
            t_build = time.perf_counter() - t0
            handles = [rng.randint(1, n) for _ in range(probes)]
            t0 = time.perf_counter()
            for h in handles:
                s.resolve(h)
            t_res = time.perf_counter() - t0
            row = dict(design=name, n=n,
                       append_us=round(1e6 * t_build / n, 4),
                       resolve_us=round(1e6 * t_res / probes, 4))
            if name == "cascade":
                row["height"] = s.stats()["height"]
            else:
                row["height"] = ""
            rows.append(row)
    _write("latency.csv", rows, ["design", "n", "append_us", "resolve_us", "height"])
    return rows


# --------------------------------------------------------------------------- #
#  5. Window coverage vs budget                                               #
# --------------------------------------------------------------------------- #
def _neighborhood(anchor, out_edges, in_edges, hops, cap):
    """Two-sided k-hop neighbourhood of an anchor, capped for tractable optima."""
    seen = {anchor}
    frontier = {anchor}
    for _ in range(hops):
        nxt = set()
        for u in frontier:
            nxt |= set(out_edges.get(u, ()))
            nxt |= in_edges.get(u, set())
        nxt -= seen
        seen |= nxt
        frontier = nxt
        if len(seen) >= cap:
            break
    return sorted(seen)[:cap]


def exp_window(seed=6, n_corpus=4000, anchors=24,
               budget_fracs=(0.1, 0.2, 0.3, 0.4, 0.5, 0.6, 0.8), cap=24) -> List[dict]:
    plan = W.gen_plan(n_corpus, seed=seed, supersede_prob=0.0, max_refs=5, ref_zipf_s=1.1)
    handles, out_edges, cost = W.reference_graph(plan)
    in_edges: Dict[int, set] = {h: set() for h in handles}
    for u in handles:
        for d in out_edges.get(u, ()):
            in_edges[d].add(u)
    rng = random.Random(seed)
    anchor_list = rng.sample(handles[len(handles) // 2:], anchors)  # recent anchors

    keys = ("prefix", "greedy", "partial", "optimal", "gratio", "pratio", "tw")
    agg = {bf: {k: [] for k in keys} for bf in budget_fracs}
    for a in anchor_list:
        cands = _neighborhood(a, out_edges, in_edges, hops=2, cap=cap)
        if len(cands) < 4:
            continue
        weight = R.personalized_pagerank(cands, out_edges, [a])
        cover = R.build_cover(cands, out_edges)
        total_cost = sum(cost[u] for u in cands)
        for bf in budget_fracs:
            B = max(1, int(bf * total_cost))
            p = R.select_prefix(cands, weight, cost, B)
            g = R.select_greedy(cands, cover, weight, cost, B)
            t0 = time.perf_counter()
            gp = R.select_greedy_partial(cands, cover, weight, cost, B)
            tw = time.perf_counter() - t0
            _opt, optval = R.select_optimal(cands, cover, weight, cost, B)
            denom = R.coverage_value(cands, cover, weight) or 1.0
            gpv = R.coverage_value(gp, cover, weight)
            agg[bf]["prefix"].append(R.coverage_value(p, cover, weight) / denom)
            agg[bf]["greedy"].append(R.coverage_value(g, cover, weight) / denom)
            agg[bf]["partial"].append(gpv / denom)
            agg[bf]["optimal"].append(optval / denom)
            agg[bf]["gratio"].append(R.coverage_value(g, cover, weight) / optval if optval > 0 else 1.0)
            agg[bf]["pratio"].append(gpv / optval if optval > 0 else 1.0)
            agg[bf]["tw"].append(tw * 1e3)
    rows = []
    for bf in budget_fracs:
        rows.append(dict(budget_frac=bf,
                         prefix_cov=round(float(np.mean(agg[bf]["prefix"])), 5),
                         greedy_cov=round(float(np.mean(agg[bf]["greedy"])), 5),
                         partial_cov=round(float(np.mean(agg[bf]["partial"])), 5),
                         optimal_cov=round(float(np.mean(agg[bf]["optimal"])), 5),
                         partial_ratio=round(float(np.mean(agg[bf]["pratio"])), 5),
                         partial_min_ratio=round(float(np.min(agg[bf]["pratio"])), 5),
                         simple_min_ratio=round(float(np.min(agg[bf]["gratio"])), 5),
                         window_ms=round(float(np.mean(agg[bf]["tw"])), 4)))
    _write("window.csv", rows,
           ["budget_frac", "prefix_cov", "greedy_cov", "partial_cov", "optimal_cov",
            "partial_ratio", "partial_min_ratio", "simple_min_ratio", "window_ms"])
    return rows


def exp_adversarial(ks=(2, 4, 8, 16, 32, 64, 128)) -> List[dict]:
    """The constructed family where prefix-by-rank collapses to O(1/k) of OPT."""
    rows = []
    for k in ks:
        cands, cover, weight, cost, budget = R.adversarial_instance(k, eps=0.05)
        _o, optval = R.select_optimal(cands, cover, weight, cost, budget, brute_limit=4)
        pv = R.coverage_value(R.select_prefix(cands, weight, cost, budget), cover, weight)
        gv = R.coverage_value(R.select_greedy(cands, cover, weight, cost, budget), cover, weight)
        gpv = R.coverage_value(R.select_greedy_partial(cands, cover, weight, cost, budget), cover, weight)
        rows.append(dict(k=k, optimal=round(optval, 4),
                         prefix_ratio=round(pv / optval, 5),
                         simple_ratio=round(gv / optval, 5),
                         partial_ratio=round(gpv / optval, 5)))
    _write("adversarial.csv", rows,
           ["k", "optimal", "prefix_ratio", "simple_ratio", "partial_ratio"])
    return rows


def exp_snapshot_overhead(n_ops=60000, seed=8, R_values=(0, 1, 2, 5, 10, 25, 50, 100)) -> List[dict]:
    """Index footprint when R historical snapshot tokens are retained.

    Retaining tokens keeps the path-copied nodes they reach alive; this measures
    the version-retention overhead that the ephemeral space bound excludes.
    """
    import sys
    plan = W.gen_plan(n_ops, seed=seed, supersede_prob=0.25)
    rows = []
    for Rn in R_values:
        c = Cascade(hot_capacity=256, fold_block=64, reclaim_digests=False)
        held = []
        every = max(1, n_ops // Rn) if Rn else n_ops + 1
        i = 0
        cur_max = 0
        for op in plan:
            if op[0] == "A":
                cur_max += 1
                c.append(("rec", cur_max), cost=op[1], refs=op[2])
            else:
                c.supersede(op[1], ("rec", op[1]), cost=op[2])
            i += 1
            if Rn and i % every == 0 and len(held) < Rn:
                held.append(c.snapshot())
        # Count distinct live nodes reachable from the live root and all tokens.
        roots = [c.snapshot()] + held
        nodes = _count_nodes(roots)
        rows.append(dict(retained=Rn, n=c.stats()["n"], live_nodes=nodes,
                         nodes_per_handle=round(nodes / max(1, c.stats()["n"]), 4)))
    _write("snapshot_overhead.csv", rows,
           ["retained", "n", "live_nodes", "nodes_per_handle"])
    return rows


def _count_nodes(roots) -> int:
    seen = set()
    stack = list(roots)
    while stack:
        nd = stack.pop()
        if nd is None or id(nd) in seen:
            continue
        seen.add(id(nd))
        stack.append(nd.left)
        stack.append(nd.right)
    return len(seen)


# --------------------------------------------------------------------------- #
#  Driver                                                                      #
# --------------------------------------------------------------------------- #
def main(quick: bool = False) -> None:
    t0 = time.perf_counter()
    if quick:
        print("[headline]", exp_headline(n_ops=8000)[-1])
        print("[anomaly ]", len(exp_anomaly_vs_capacity(n_ops=6000, caps=(256, 64, 16))), "rows")
        print("[scaling ]", len(exp_scaling(max_ops=20000,
              checkpoints=[1000, 5000, 20000])), "rows")
        print("[latency ]", len(exp_latency(sizes=[1000, 10000, 50000])), "rows")
        print("[window  ]", len(exp_window(n_corpus=1200, anchors=8)), "rows")
        print("[adversr ]", len(exp_adversarial(ks=(4, 16, 64))), "rows")
        print("[snapshot]", len(exp_snapshot_overhead(n_ops=8000, R_values=(0, 5, 25))), "rows")
        print("[fold    ]", len(exp_fold(n_ops=8000, blocks=(32, 128), supersede_probs=(0.0, 0.2))), "rows")
    else:
        hl = exp_headline()
        for r in hl:
            print(f"  {r['design']:9} anomaly={r['anomaly_rate']:.4f} "
                  f"addr={r['history_coverage']:.3f} work={r['working_bytes']:>7} "
                  f"idx_nodes={r['index_nodes']:>7} total={r['total_bytes']:>9}")
        print("[anomaly_vs_capacity]", len(exp_anomaly_vs_capacity()), "rows")
        print("[scaling]", len(exp_scaling()), "rows")
        print("[fold]", len(exp_fold()), "rows")
        print("[latency]", len(exp_latency()), "rows")
        print("[window]", len(exp_window()), "rows")
        print("[adversarial]", len(exp_adversarial()), "rows")
        print("[snapshot_overhead]", len(exp_snapshot_overhead()), "rows")
    print(f"done in {time.perf_counter() - t0:.1f}s -> {RESULTS}")


if __name__ == "__main__":
    ap = argparse.ArgumentParser()
    ap.add_argument("--quick", action="store_true")
    main(**vars(ap.parse_args()))


==> anc/cascade/cascade.py <==
"""The Cascade Log: a tiered, append-mostly sequence with reference-stable,
snapshot-consistent access.

A Cascade Log stores an ever-growing sequence of immutable *records*. Recent
records are kept fully materialised in a hot working set; as records age they are
folded, in contiguous blocks, into compact *digests*. The index over handles is a
persistent *interval map* (:mod:`cascade.imap`): a maximal contiguous run of
folded handles is one interval node, so folding a block is a single
``O(\\log n)`` split/merge splice -- amortised ``O(1)`` index work per folded
record -- and the index holds one node per live handle plus one per summarised
run, which is sublinear when folding dominates.

The interval map is the single authority on each handle's current version, and
folding never severs addressability: a folded handle still stabs the interval
node that names its digest. These are the properties that make windowed access
across the working-set boundary free of the stale, dangling and snapshot-skew
anomalies that arise when each tier maintains its own index (see
``baselines.py``). Costs are accounted in abstract units so that footprints can
be compared across designs independently of the Python object layout.
"""

from __future__ import annotations

from collections import deque
from dataclasses import dataclass
from typing import Any, Dict, List, Optional, Sequence, Tuple

from . import imap

# Resolution-facing state tags (kept as strings for the baselines that reuse them).
LIVE = "live"
SUMMARIZED = "summ"

_CURRENT = object()      # sentinel: resolve against the live root


@dataclass(frozen=True)
class RecordView:
    """The result of resolving a handle.

    ``summarized`` records may carry a lossy ``payload`` (the digest stands in
    for the original bytes); their ``handle`` and ``version`` are nonetheless
    exact, which is what reference integrity requires.
    """

    handle: int
    version: int
    payload: Any
    summarized: bool
    digest_id: int = -1


class Cascade:
    """A Cascade Log.

    Parameters
    ----------
    hot_capacity:
        Target number of records kept materialised in the hot working set.
    fold_block:
        Aged records are folded once this many have accumulated; contiguous runs
        within a block coalesce into one interval node.
    node_cost:
        Footprint of one index (interval) node.
    digest_entry_cost:
        Footprint of one handle's entry in a digest (its version and a lossy
        payload summary). The digests carry the version information that
        Theorem (lower bound) shows is irreducible.

    Historical snapshots are taken with :meth:`snapshot`, which returns the
    current immutable interval-map root as an opaque token; :meth:`resolve`
    accepts a token to read as of that instant.
    """

    name = "cascade"
    supports_snapshots = True
    supports_ordered_range = True

    def __init__(self, hot_capacity: int = 256, fold_block: int = 64,
                 node_cost: int = 1, digest_entry_cost: int = 1,
                 reclaim_digests: bool = True):
        self.C = hot_capacity
        self.B = fold_block
        self.node_cost = node_cost
        self.digest_entry_cost = digest_entry_cost
        # Ephemeral mode reclaims a digest entry once its handle is
        # re-materialised; disable when retained tokens may still read it.
        self.reclaim_digests = reclaim_digests

        self._root: Optional[imap.INode] = None
        self._next_handle = 1
        self._next_digest = 0

        self._hot_q: "deque[Tuple[int, int]]" = deque()   # recency, lazily validated
        self._pending: List[Tuple[int, int]] = []          # demoted, awaiting fold
        self._pending_set: set = set()
        self._materialized = 0                             # live payloads in memory
        self._digests: Dict[int, Dict[int, Tuple[int, Any]]] = {}

        self.refs: Dict[int, Tuple[int, ...]] = {}

        self.payload_bytes = 0     # working set (live payloads)
        self.digest_bytes = 0      # cold version/summary store
        self.counters = dict(append=0, supersede=0, resolve=0, fold=0, splices=0)

    # ---- footprints --------------------------------------------------------
    @property
    def index_nodes(self) -> int:
        return imap.node_count(self._root)

    @property
    def index_bytes(self) -> int:
        return self.index_nodes * self.node_cost

    @property
    def working_bytes(self) -> int:
        """The bounded working set: the materialised payloads."""
        return self.payload_bytes

    @property
    def total_bytes(self) -> int:
        return self.payload_bytes + self.index_bytes + self.digest_bytes

    @property
    def hot_bytes(self) -> int:
        """Total materialised footprint (working set + index + cold digests)."""
        return self.total_bytes

    def snapshot(self) -> Optional[imap.INode]:
        return self._root

    # ---- mutation ----------------------------------------------------------
    def append(self, payload: Any, cost: int = 1, refs: Sequence[int] = ()) -> int:
        h = self._next_handle
        self._next_handle += 1
        self._root = imap.append_live(self._root, h, (0, payload, cost))
        if refs:
            self.refs[h] = tuple(refs)
        self.payload_bytes += cost
        self._materialized += 1
        self._hot_q.append((h, 0))
        self.counters["append"] += 1
        self._maybe_fold()
        return h

    def supersede(self, handle: int, payload: Any, cost: int = 1) -> int:
        nd = imap.find(self._root, handle)
        if nd is None:
            raise KeyError(handle)
        if nd.kind == imap.LIVE:
            cur_v = nd.val[0]
            self.payload_bytes -= nd.val[2]        # releasing the old live payload
        else:
            digest = self._digests[nd.val]
            cur_v = digest[handle][0]
            self._materialized += 1                # re-materialising a folded record
            self._pending_set.discard(handle)
            if self.reclaim_digests:               # the old digest entry is now dead
                del digest[handle]
                self.digest_bytes -= self.digest_entry_cost
                if not digest:
                    del self._digests[nd.val]
        new_v = cur_v + 1
        self._root = imap.set_live(self._root, handle, (new_v, payload, cost))
        self.payload_bytes += cost
        self._hot_q.append((handle, new_v))
        self.counters["supersede"] += 1
        self._maybe_fold()
        return new_v

    # ---- resolution --------------------------------------------------------
    def resolve(self, handle: int, root: Any = _CURRENT) -> Optional[RecordView]:
        self.counters["resolve"] += 1
        r = self._root if root is _CURRENT else root
        nd = imap.find(r, handle)
        if nd is None:
            return None
        if nd.kind == imap.LIVE:
            return RecordView(handle, nd.val[0], nd.val[1], False)
        ver, pay = self._digests[nd.val][handle]
        return RecordView(handle, ver, pay, True, nd.val)

    # ---- ageing and folding ------------------------------------------------
    def _maybe_fold(self) -> None:
        active = self._materialized - len(self._pending)
        while active > self.C and self._hot_q:
            h, v = self._hot_q.popleft()
            if h in self._pending_set:
                continue
            nd = imap.find(self._root, h)
            if nd is None or nd.kind != imap.LIVE or nd.val[0] != v:
                continue                            # stale recency entry
            self._pending.append((h, v))
            self._pending_set.add(h)
            active -= 1
        while len(self._pending) >= self.B:
            block = self._pending[:self.B]
            self._pending = self._pending[self.B:]
            self._fold(block)

    def _fold(self, block: List[Tuple[int, int]]) -> None:
        # Keep only handles still live at the demoted version; a handle edited
        # since demotion stays materialised.
        valid: List[Tuple[int, int, Any, int]] = []
        for h, v in block:
            self._pending_set.discard(h)
            nd = imap.find(self._root, h)
            if nd is not None and nd.kind == imap.LIVE and nd.val[0] == v:
                valid.append((h, v, nd.val[1], nd.val[2]))
        if not valid:
            return
        valid.sort()
        # One digest for the whole batch; each maximal contiguous run becomes one
        # interval node pointing at it -- a single O(log n) splice per run.
        d = self._next_digest
        self._next_digest += 1
        self._digests[d] = {h: (v, pay) for (h, v, pay, _c) in valid}
        self.digest_bytes += len(valid) * self.digest_entry_cost
        for (_h, _v, _pay, c) in valid:
            self.payload_bytes -= c
        self._materialized -= len(valid)
        start = 0
        for i in range(1, len(valid) + 1):
            if i == len(valid) or valid[i][0] != valid[i - 1][0] + 1:
                a, b = valid[start][0], valid[i - 1][0]
                self._root = imap.summarize_run(self._root, a, b, d)
                self.counters["splices"] += 1
                start = i
        self.counters["fold"] += 1

    # ---- introspection -----------------------------------------------------
    def live_handles(self) -> List[int]:
        out: List[int] = []
        for lo, hi, _kind, _val in imap.intervals(self._root):
            out.extend(range(lo, hi + 1))
        return out

    def stats(self) -> Dict[str, Any]:
        return dict(
            name=self.name,
            n=self._next_handle - 1,
            materialized=self._materialized,
            payload_bytes=self.payload_bytes,
            working_bytes=self.working_bytes,
            index_nodes=self.index_nodes,
            index_bytes=self.index_bytes,
            digest_bytes=self.digest_bytes,
            hot_bytes=self.hot_bytes,
            total_bytes=self.total_bytes,
            digests=len(self._digests),
            height=imap.height(self._root),
            **self.counters,
        )


==> anc/cascade/extra.py <==
"""Supplementary baseline and experiments isolating *what coalescing buys*.

This ancillary module adds one comparison structure and three self-contained
experiments to the package without touching any existing file.

``PersistentMap``
    A baseline that shares the Cascade Log's interface (``append``,
    ``supersede``, ``resolve``, ``stats``), its bounded working set, and its
    *identical* ageing and folding policy, but replaces the coalescing interval
    map (:mod:`cascade.imap`) with the plain persistent treap
    (:mod:`cascade.pvtree`), keeping **one node per handle** and never coalescing
    runs.  On a fold it ``pvtree.insert``s each handle of the block individually
    as a summarised entry ``(version, digest_id)``; folding a block of ``B``
    handles therefore costs ``O(B \\log n)`` and the index carries ``n`` nodes.
    Like the Cascade Log it supports snapshots (an immutable treap root) and
    ordered range queries, and -- because each handle keeps a retained, version-
    carrying entry through folding -- it is anomaly-free against the
    :class:`~cascade.baselines.Oracle`.  It is the control that holds *ordered*
    and *persistent* fixed while removing only coalescing, so any gap to the
    Cascade Log is attributable to coalescing alone.

The three experiments demonstrate (rather than assert) three Cascade Log
capabilities:

(A) ``range``  -- ordered key-range reporting, which HashSpine cannot do: a
    Cascade range is ``O(\\log n + k)`` while an unordered hash index must scan
    its whole ``O(n)`` key set.
(B) ``sweep``  -- robustness of the anomaly rate across the edit rate, with 95%
    confidence intervals over seeds, alongside the Cascade index/``n`` ratio that
    honestly rises from ``~1/B`` toward a small linear constant as edits grow.
(C) ``pmap``   -- coalescing in isolation: Cascade's coalesced index sits below
    PersistentMap's ``n`` nodes, and PersistentMap's per-block ``O(B \\log n)``
    inserts dwarf Cascade's one splice per contiguous run.

Run ``python -m cascade.extra``.  Everything is seeded and reproducible;
dependencies are the standard library, numpy and matplotlib only.
"""

from __future__ import annotations

import csv
import math
import os
import random
import time
from collections import deque
from typing import Any, Dict, List, Optional, Sequence, Tuple

import numpy as np

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

from . import pvtree
from . import workload as W
from .cascade import Cascade, RecordView, LIVE, SUMMARIZED
from .baselines import NaiveTier, ForwardTier, HashSpine, Oracle

# Paths mirror bench.py / plots.py: results live under anc/results, figures at
# the repository root next to the LaTeX source.
ANC = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
RESULTS = os.path.join(ANC, "results")
FIGS = os.path.join(os.path.dirname(ANC), "figures")

_CURRENT = object()      # sentinel: resolve against the live root


# --------------------------------------------------------------------------- #
#  matplotlib style -- copied verbatim from cascade.plots so the supplementary #
#  figures are visually identical to the manuscript's.                         #
# --------------------------------------------------------------------------- #
plt.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",
    "font.size": 10,
    "axes.titlesize": 10,
    "axes.labelsize": 10,
    "legend.fontsize": 8.0,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "axes.grid": True,
    "grid.alpha": 0.30,
    "grid.linewidth": 0.5,
    "lines.linewidth": 1.6,
    "lines.markersize": 5,
    "legend.frameon": True,
    "legend.framealpha": 0.92,
    "legend.facecolor": "white",
    "legend.edgecolor": "0.75",
    "legend.borderpad": 0.35,
    "legend.handlelength": 1.6,
    "legend.handletextpad": 0.4,
    "legend.labelspacing": 0.3,
    "figure.dpi": 150,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.02,
    "pdf.fonttype": 42,
})

# Colours and markers consistent with plots.py; "pmap" is a new design.
C = {"cascade": "#1f77b4", "hashspine": "#17becf", "naive": "#d62728",
     "forward": "#ff7f0e", "pmap": "#9467bd"}
M = {"cascade": "o", "hashspine": "v", "naive": "^", "forward": "D", "pmap": "s"}
LBL = {"cascade": "Cascade Log", "hashspine": "HashSpine", "naive": "NaiveTier",
       "forward": "ForwardTier", "pmap": "PersistentMap"}


# --------------------------------------------------------------------------- #
#  PersistentMap: ordered + persistent, one node per handle, no coalescing.    #
# --------------------------------------------------------------------------- #
class PersistentMap:
    """A Cascade Log whose coalescing interval map is replaced by a plain treap.

    Every handle occupies its own persistent-treap node whose value is the tag
    ``(version, kind, payload | digest_id, cost)`` -- ``kind`` is
    :data:`~cascade.cascade.LIVE` while materialised and
    :data:`~cascade.cascade.SUMMARIZED` once folded.  Folding never drops a
    handle's node, so resolution stays exact through folding (no dangling) and
    versions are authoritative (no stale): the structure is anomaly-free, exactly
    like HashSpine and the Cascade Log.

    The contrast with the Cascade Log is sharp and intentional:

    * the index always has ``n`` nodes (one per handle), never ``o(n)``; and
    * a fold ``pvtree.insert``s each of the block's ``B`` handles separately --
      ``O(B \\log n)`` work and ``B`` index writes -- where the Cascade Log
      splices one interval node per *contiguous run*, ``O(\\log n)`` per run.

    ``index_ops`` counts the per-handle inserts performed during folds; it is the
    direct analogue of the Cascade Log's ``splices`` counter and is what the
    ``pmap`` experiment plots against it.

    The ageing and folding *policy* (when handles are demoted and blocks folded)
    is identical to :class:`~cascade.cascade.Cascade`; only the index mechanism
    differs.
    """

    name = "pmap"
    supports_snapshots = True
    supports_ordered_range = True

    def __init__(self, hot_capacity: int = 256, fold_block: int = 64,
                 node_cost: int = 1, digest_entry_cost: int = 1):
        self.C = hot_capacity
        self.B = fold_block
        self.node_cost = node_cost
        self.digest_entry_cost = digest_entry_cost

        self._root: Optional[pvtree.Node] = None
        self._next_handle = 1
        self._next_digest = 0

        # Recency queue + pending list mirror Cascade exactly so the demotion and
        # fold schedule (hence the digests produced) coincide.
        self._hot_q: "deque[Tuple[int, int]]" = deque()
        self._pending: List[Tuple[int, int]] = []
        self._pending_set: set = set()
        self._materialized = 0                              # live payloads in memory
        self._digests: Dict[int, Dict[int, Tuple[int, Any]]] = {}

        self.payload_bytes = 0     # working set (live payloads)
        self.digest_bytes = 0      # cold version/summary store
        # ``splices`` retained for interface symmetry but is always 0 here (this
        # structure does not splice); ``index_ops`` is the per-handle insert count.
        self.counters = dict(append=0, supersede=0, resolve=0, fold=0,
                             splices=0, index_ops=0)

    # ---- footprints --------------------------------------------------------
    @property
    def index_nodes(self) -> int:
        return pvtree._size(self._root)        # one node per handle: exactly n

    @property
    def index_bytes(self) -> int:
        return self.index_nodes * self.node_cost

    @property
    def working_bytes(self) -> int:
        """The bounded working set: the materialised payloads."""
        return self.payload_bytes

    @property
    def total_bytes(self) -> int:
        return self.payload_bytes + self.index_bytes + self.digest_bytes

    @property
    def hot_bytes(self) -> int:
        return self.total_bytes

    def snapshot(self) -> Optional[pvtree.Node]:
        """Return the current immutable treap root to read as of this instant."""
        return self._root

    # ---- ordered range -----------------------------------------------------
    def handles_in_range(self, lo: int, hi: int,
                         root: Any = _CURRENT) -> List[int]:
        """Ordered keys in ``[lo, hi]``; ``O(\\log n + k)`` like the interval map."""
        r = self._root if root is _CURRENT else root
        return [k for k, _v in pvtree.range_items(r, lo, hi)]

    # ---- mutation ----------------------------------------------------------
    def append(self, payload: Any, cost: int = 1, refs: Sequence[int] = ()) -> int:
        h = self._next_handle
        self._next_handle += 1
        # append_max: handles arrive in increasing order, so this is the cheap path.
        self._root = pvtree.append_max(self._root, h, [0, LIVE, payload, cost])
        self.payload_bytes += cost
        self._materialized += 1
        self._hot_q.append((h, 0))
        self.counters["append"] += 1
        self._maybe_fold()
        return h

    def supersede(self, handle: int, payload: Any, cost: int = 1) -> int:
        e = pvtree.find(self._root, handle)
        if e is None:
            raise KeyError(handle)
        if e[1] == LIVE:
            cur_v = e[0]
            self.payload_bytes -= e[3]                 # releasing the old live payload
        else:
            digest = self._digests[e[2]]
            cur_v = digest[handle][0]
            self._materialized += 1                    # re-materialising a folded record
            self._pending_set.discard(handle)
            del digest[handle]                         # the old digest entry is now dead
            self.digest_bytes -= self.digest_entry_cost
            if not digest:
                del self._digests[e[2]]
        new_v = cur_v + 1
        # Re-materialise in place; the node already exists, so this is an overwrite
        # along one path (priorities depend only on the key, so the shape holds).
        self._root = pvtree.insert(self._root, handle, [new_v, LIVE, payload, cost])
        self.payload_bytes += cost
        self._hot_q.append((handle, new_v))
        self.counters["supersede"] += 1
        self._maybe_fold()
        return new_v

    # ---- resolution --------------------------------------------------------
    def resolve(self, handle: int, root: Any = _CURRENT) -> Optional[RecordView]:
        self.counters["resolve"] += 1
        r = self._root if root is _CURRENT else root
        e = pvtree.find(r, handle)
        if e is None:
            return None
        if e[1] == LIVE:
            return RecordView(handle, e[0], e[2], False)
        ver, pay = self._digests[e[2]][handle]
        return RecordView(handle, ver, pay, True, e[2])

    # ---- ageing and folding (policy identical to Cascade) ------------------
    def _maybe_fold(self) -> None:
        active = self._materialized - len(self._pending)
        while active > self.C and self._hot_q:
            h, v = self._hot_q.popleft()
            if h in self._pending_set:
                continue
            e = pvtree.find(self._root, h)
            if e is None or e[1] != LIVE or e[0] != v:
                continue                                # stale recency entry
            self._pending.append((h, v))
            self._pending_set.add(h)
            active -= 1
        while len(self._pending) >= self.B:
            block = self._pending[:self.B]
            self._pending = self._pending[self.B:]
            self._fold(block)

    def _fold(self, block: List[Tuple[int, int]]) -> None:
        # Keep only handles still live at the demoted version (a handle edited
        # since demotion stays materialised) -- the same filter as Cascade._fold.
        valid: List[Tuple[int, int, Any, int]] = []
        for h, v in block:
            self._pending_set.discard(h)
            e = pvtree.find(self._root, h)
            if e is not None and e[1] == LIVE and e[0] == v:
                valid.append((h, v, e[2], e[3]))
        if not valid:
            return
        valid.sort()
        # One digest per block, exactly as Cascade -- the cold store is identical.
        d = self._next_digest
        self._next_digest += 1
        self._digests[d] = {h: (v, pay) for (h, v, pay, _c) in valid}
        self.digest_bytes += len(valid) * self.digest_entry_cost
        # The crux: instead of one splice per contiguous run, insert *each* handle
        # of the block as its own summarised node -- O(B log n) and B index writes.
        for (h, v, _pay, c) in valid:
            self.payload_bytes -= c
            self._materialized -= 1
            self._root = pvtree.insert(self._root, h, [v, SUMMARIZED, d, self.node_cost])
            self.counters["index_ops"] += 1
        self.counters["fold"] += 1

    # ---- introspection -----------------------------------------------------
    def live_handles(self) -> List[int]:
        return [k for k, _v in pvtree.items(self._root)]

    def stats(self) -> Dict[str, Any]:
        return dict(
            name=self.name,
            n=self._next_handle - 1,
            materialized=self._materialized,
            payload_bytes=self.payload_bytes,
            working_bytes=self.working_bytes,
            index_nodes=self.index_nodes,
            index_bytes=self.index_bytes,
            digest_bytes=self.digest_bytes,
            hot_bytes=self.hot_bytes,
            total_bytes=self.total_bytes,
            digests=len(self._digests),
            height=pvtree.height(self._root),
            **self.counters,
        )


# --------------------------------------------------------------------------- #
#  Shared helpers                                                              #
# --------------------------------------------------------------------------- #
def _anomaly_free(store, oracle, n) -> Tuple[bool, Dict[str, int]]:
    """Confirm a structure resolves the whole live key set without anomaly."""
    c = {"ok": 0, "stale": 0, "dangling": 0, "corrupt": 0}
    for h in range(1, n + 1):
        c[oracle.classify(h, store.resolve(h))] += 1
    clean = (c["stale"] == 0 and c["dangling"] == 0 and c["corrupt"] == 0)
    return clean, c


def _query_tally(store, oracle, n, n_queries, seed,
                 zipf_s=1.0, uniform_frac=0.25) -> Dict[str, int]:
    """Classify a recency+uniform mixed access stream.

    Mirrors :func:`cascade.bench._query_tally`: each access is local (recency-
    biased over the current max via :func:`workload._zipf_age`) with probability
    ``1 - uniform_frac`` and uniform over ``1..n`` otherwise.
    """
    rng = random.Random(seed)
    c = {"ok": 0, "stale": 0, "dangling": 0, "corrupt": 0}
    for _ in range(n_queries):
        if rng.random() < uniform_frac:
            h = rng.randint(1, n)
        else:
            age = W._zipf_age(rng, zipf_s, n)
            h = max(1, n - age + 1)
        c[oracle.classify(h, store.resolve(h))] += 1
    return c


def _anomaly_rate(c: Dict[str, int], n_queries: int) -> float:
    return (c["stale"] + c["dangling"] + c["corrupt"]) / n_queries


def _ci95(samples: Sequence[float]) -> float:
    """Half-width of the 95% normal confidence interval, 1.96*std/sqrt(m)."""
    m = len(samples)
    if m <= 1:
        return 0.0
    return 1.96 * float(np.std(samples, ddof=1)) / math.sqrt(m)


def _build_to_n(store, n: int, seed: int, supersede_prob: float) -> int:
    """Replay an append-mostly plan until exactly ``n`` handles exist.

    ``gen_plan`` mixes appends and supersedes, so a plan of ``n`` ops yields
    fewer than ``n`` handles; we over-generate and stop at the n-th append so the
    handle key set is exactly ``1..n`` for the range/scaling studies.
    """
    rng = random.Random(seed)
    appended = 0
    while appended < n:
        if appended > 0 and rng.random() < supersede_prob:
            frac = rng.random() ** 2.0                  # skew toward older handles
            h = min(max(1 + int(frac * appended), 1), appended)
            store.supersede(h, ("rec", h), cost=_lognorm_cost(rng))
        else:
            store.append(("rec", appended + 1), cost=_lognorm_cost(rng))
            appended += 1
    return appended


def _lognorm_cost(rng: random.Random, mu: float = 3.0, sigma: float = 0.6) -> int:
    return max(1, int(round(rng.lognormvariate(mu, sigma))))


def _write_csv(name: str, rows: List[dict], fields: List[str]) -> str:
    os.makedirs(RESULTS, exist_ok=True)
    path = os.path.join(RESULTS, name)
    with open(path, "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        w.writerows(rows)
    return path


# --------------------------------------------------------------------------- #
#  (A) Ordered range query latency: Cascade vs HashSpine                       #
# --------------------------------------------------------------------------- #
def exp_range(n: int = 200000, supersede_prob: float = 0.1, seed: int = 11,
              ks: Sequence[int] = (1, 10, 100, 1000, 10000),
              reps: int = 200) -> List[dict]:
    """Time reporting all handles in a key-window of size ``k``.

    The Cascade Log answers with :func:`imap.handles_in_range` in
    ``O(\\log n + k)``.  HashSpine has no order, so an honest range query must
    examine every one of its ``O(n)`` index entries -- implemented literally as
    ``[h for h in store.idx if lo <= h <= hi]``.  The window endpoints are drawn
    from a fixed seed, so the timing comparison is reproducible.
    """
    from . import imap

    casc = Cascade(hot_capacity=256, fold_block=64)
    hashspine = HashSpine(hot_capacity=256, fold_block=64)
    # Identical ageing/fold policy and identical handle key set 1..n on both.
    _build_to_n(casc, n, seed, supersede_prob)
    _build_to_n(hashspine, n, seed, supersede_prob)
    croot = casc.snapshot()

    rng = random.Random(seed + 1)
    rows: List[dict] = []
    for k in ks:
        # Pre-draw window lows so both structures answer the *same* ranges.
        lo_hi = []
        hi_lo = max(1, n - k + 1)
        for _ in range(reps):
            lo = rng.randint(1, hi_lo)
            lo_hi.append((lo, lo + k - 1))

        # Cascade: O(log n + k) ordered range over the interval map.
        t0 = time.perf_counter()
        sink = 0
        for lo, hi in lo_hi:
            sink += sum(1 for _ in imap.handles_in_range(croot, lo, hi))
        cascade_us = 1e6 * (time.perf_counter() - t0) / reps

        # HashSpine: no order -> scan/filter the whole O(n) key set, honestly.
        t0 = time.perf_counter()
        sink2 = 0
        for lo, hi in lo_hi:
            sink2 += len([h for h in hashspine.idx if lo <= h <= hi])
        hashspine_us = 1e6 * (time.perf_counter() - t0) / reps

        assert sink == sink2, "range result sizes must agree across designs"
        rows.append(dict(k=k,
                         cascade_us=round(cascade_us, 4),
                         hashspine_us=round(hashspine_us, 4)))
    _write_csv("range.csv", rows, ["k", "cascade_us", "hashspine_us"])
    return rows


def fig_range(rows: List[dict]) -> None:
    ks = [int(r["k"]) for r in rows]
    fig, ax = plt.subplots(figsize=(4.3, 3.0))
    ax.plot(ks, [float(r["hashspine_us"]) for r in rows], marker=M["hashspine"],
            color=C["hashspine"], label=LBL["hashspine"] + r" (scans $n$)")
    ax.plot(ks, [float(r["cascade_us"]) for r in rows], marker=M["cascade"],
            color=C["cascade"], label=LBL["cascade"] + r" ($O(\log n + k)$)")
    ax.plot(ks, ks, ls=":", color="k", label=r"$\propto k$")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("range size, $k$ (handles reported)")
    ax.set_ylabel(r"range-query latency ($\mu$s)")
    ax.legend(framealpha=0.92, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_range.pdf"))
    plt.close(fig)


# --------------------------------------------------------------------------- #
#  (B) Robustness across edit rate, with confidence intervals                  #
# --------------------------------------------------------------------------- #
def exp_sweep(probs: Sequence[float] = (0.1, 0.2, 0.3, 0.4, 0.5),
              seeds: Sequence[int] = (0, 1, 2, 3, 4),
              n_ops: int = 30000, H: int = 256, B: int = 64,
              n_queries: int = 20000) -> List[dict]:
    """Anomaly rate vs edit rate for naive/forward/hashspine/cascade, mean+95% CI.

    For each edit rate and seed a plan is replayed into all four designs and an
    oracle; the anomaly rate is measured under a 75% recency / 25% uniform query
    stream of ``n_queries`` accesses.  We also record the Cascade index/``n``
    ratio, whose rise from ``~1/B`` toward a small linear constant honestly shows
    the index is ``o(n)`` only when appends dominate.
    """
    rows: List[dict] = []
    for sp in probs:
        naive, forward, hashs, casc, ratio = [], [], [], [], []
        for sd in seeds:
            plan = W.gen_plan(n_ops, seed=sd, supersede_prob=sp)
            n = W.plan_handle_count(plan)
            designs = [NaiveTier(hot_capacity=H, fold_block=B),
                       ForwardTier(hot_capacity=H, fold_block=B),
                       HashSpine(hot_capacity=H, fold_block=B),
                       Cascade(hot_capacity=H, fold_block=B)]
            orc = Oracle()
            W.replay(plan, designs, orc)
            nt, ft, hs, cs = designs
            q_seed = 10_000 + sd
            naive.append(_anomaly_rate(_query_tally(nt, orc, n, n_queries, q_seed), n_queries))
            forward.append(_anomaly_rate(_query_tally(ft, orc, n, n_queries, q_seed), n_queries))
            hashs.append(_anomaly_rate(_query_tally(hs, orc, n, n_queries, q_seed), n_queries))
            casc.append(_anomaly_rate(_query_tally(cs, orc, n, n_queries, q_seed), n_queries))
            ratio.append(cs.stats()["index_nodes"] / n)
        rows.append(dict(
            supersede_prob=sp,
            naive_anom_mean=round(float(np.mean(naive)), 6),
            naive_anom_ci=round(_ci95(naive), 6),
            forward_anom_mean=round(float(np.mean(forward)), 6),
            forward_anom_ci=round(_ci95(forward), 6),
            hashspine_anom_mean=round(float(np.mean(hashs)), 6),
            hashspine_anom_ci=round(_ci95(hashs), 6),
            cascade_anom_mean=round(float(np.mean(casc)), 6),
            cascade_anom_ci=round(_ci95(casc), 6),
            cascade_index_ratio_mean=round(float(np.mean(ratio)), 6),
            cascade_index_ratio_ci=round(_ci95(ratio), 6),
        ))
    _write_csv("sweep.csv", rows,
               ["supersede_prob",
                "naive_anom_mean", "naive_anom_ci",
                "forward_anom_mean", "forward_anom_ci",
                "hashspine_anom_mean", "hashspine_anom_ci",
                "cascade_anom_mean", "cascade_anom_ci",
                "cascade_index_ratio_mean", "cascade_index_ratio_ci"])
    return rows


def fig_sweep(rows: List[dict], B: int = 64) -> None:
    sp = [float(r["supersede_prob"]) for r in rows]
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.85))

    # Left: anomaly rate vs edit rate, with 95% CI error bars.
    for d in ("naive", "forward", "cascade"):
        mean = [float(r[f"{d}_anom_mean"]) for r in rows]
        ci = [float(r[f"{d}_anom_ci"]) for r in rows]
        ax1.errorbar(sp, mean, yerr=ci, marker=M[d], color=C[d], label=LBL[d],
                     capsize=2.5, elinewidth=1.0)
    ax1.set_xlabel("edit rate (supersede probability)")
    ax1.set_ylabel("anomaly rate (mixed access)")
    ax1.set_ylim(-0.02, None)
    ax1.legend(framealpha=0.92, loc="center left")

    # Right: Cascade index/n ratio vs edit rate, with 95% CI error bars.
    mean = [float(r["cascade_index_ratio_mean"]) for r in rows]
    ci = [float(r["cascade_index_ratio_ci"]) for r in rows]
    ax2.errorbar(sp, mean, yerr=ci, marker=M["cascade"], color=C["cascade"],
                 capsize=2.5, elinewidth=1.0, label="Cascade index $/\\,n$")
    ax2.axhline(1.0 / B, ls=":", color="k", label=r"$1/B$ (append-only)")
    ax2.set_xlabel("edit rate (supersede probability)")
    ax2.set_ylabel("index nodes $/\\,n$")
    ax2.set_ylim(0.0, None)
    ax2.legend(framealpha=0.92, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_sweep.pdf"))
    plt.close(fig)


# --------------------------------------------------------------------------- #
#  (C) Coalescing in isolation: Cascade vs PersistentMap                       #
# --------------------------------------------------------------------------- #
def exp_pmap(ns: Sequence[int] = (2000, 5000, 10000, 20000, 50000, 100000),
             supersede_prob: float = 0.15, seed: int = 21,
             H: int = 256, B: int = 64) -> List[dict]:
    """Cascade vs PersistentMap index size and fold cost as ``n`` grows.

    Both structures run the identical ageing/folding policy; PersistentMap merely
    declines to coalesce.  We record the coalesced Cascade index, the
    PersistentMap index (always ``n``), Cascade's fold splices (one per
    contiguous run) and PersistentMap's ``index_ops`` (its ``O(B \\log n)``
    per-block inserts).  PersistentMap is confirmed anomaly-free at each size.
    """
    rows: List[dict] = []
    for n in ns:
        casc = Cascade(hot_capacity=H, fold_block=B)
        pmap = PersistentMap(hot_capacity=H, fold_block=B)
        orc = Oracle()
        # Drive both (and the oracle) through one shared plan so the digests and
        # demotion schedule coincide; the key set is exactly 1..n.
        rng = random.Random(seed)
        appended = 0
        while appended < n:
            if appended > 0 and rng.random() < supersede_prob:
                frac = rng.random() ** 2.0
                h = min(max(1 + int(frac * appended), 1), appended)
                cost = _lognorm_cost(rng)
                casc.supersede(h, ("rec", h, cost), cost=cost)
                pmap.supersede(h, ("rec", h, cost), cost=cost)
                orc.record(h, orc.version_of(h) + 1, ("rec", h, cost))
            else:
                appended += 1
                cost = _lognorm_cost(rng)
                casc.append(("rec", appended), cost=cost)
                pmap.append(("rec", appended), cost=cost)
                orc.record(appended, 0, ("rec", appended))

        clean, counts = _anomaly_free(pmap, orc, n)
        cs, ps = casc.stats(), pmap.stats()
        rows.append(dict(
            n=n,
            cascade_index_nodes=cs["index_nodes"],
            pmap_index_nodes=ps["index_nodes"],          # == n by construction
            cascade_fold_splices=cs["splices"],
            pmap_index_ops=ps["index_ops"],              # O(B log n) per-block inserts
            cascade_folds=cs["fold"],
            pmap_folds=ps["fold"],
            pmap_anomaly_free=int(clean),
        ))
        assert clean, f"PersistentMap anomalous at n={n}: {counts}"
        assert ps["index_nodes"] == n, "PersistentMap index must equal n"
    _write_csv("pmap.csv", rows,
               ["n", "cascade_index_nodes", "pmap_index_nodes",
                "cascade_fold_splices", "pmap_index_ops",
                "cascade_folds", "pmap_folds", "pmap_anomaly_free"])
    return rows


def fig_pmap(rows: List[dict]) -> None:
    ns = [int(r["n"]) for r in rows]
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.85))

    # Left: index nodes vs n -- PersistentMap rides the n line, Cascade below it.
    ax1.plot(ns, [int(r["pmap_index_nodes"]) for r in rows], marker=M["pmap"],
             color=C["pmap"], label=LBL["pmap"] + " ($=n$)")
    ax1.plot(ns, [int(r["cascade_index_nodes"]) for r in rows], marker=M["cascade"],
             color=C["cascade"], label=LBL["cascade"] + " (coalesced)")
    ax1.plot(ns, ns, ls=":", color="k", label="$n$")
    ax1.set_xscale("log")
    ax1.set_yscale("log")
    ax1.set_xlabel("records appended, $n$")
    ax1.set_ylabel("index nodes")
    ax1.legend(framealpha=0.92, loc="upper left")

    # Right: index write work per fold -- PersistentMap's O(B log n) inserts vs
    # Cascade's O(1) splices per contiguous run.
    ax2.plot(ns, [int(r["pmap_index_ops"]) for r in rows], marker=M["pmap"],
             color=C["pmap"], label=LBL["pmap"] + " inserts ($O(B\\log n)$)")
    ax2.plot(ns, [int(r["cascade_fold_splices"]) for r in rows], marker=M["cascade"],
             color=C["cascade"], label=LBL["cascade"] + " splices ($1$/run)")
    ax2.set_xscale("log")
    ax2.set_yscale("log")
    ax2.set_xlabel("records appended, $n$")
    ax2.set_ylabel("index writes during folds")
    ax2.legend(framealpha=0.92, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_pmap.pdf"))
    plt.close(fig)


# --------------------------------------------------------------------------- #
#  Driver                                                                      #
# --------------------------------------------------------------------------- #
def main() -> None:
    os.makedirs(RESULTS, exist_ok=True)
    os.makedirs(FIGS, exist_ok=True)
    t0 = time.perf_counter()

    print("[A range ] building Cascade + HashSpine to n=200000 ...")
    range_rows = exp_range()
    fig_range(range_rows)
    r_at = {int(r["k"]): r for r in range_rows}

    print("[B sweep ] 5 edit rates x 5 seeds, mixed-access anomaly rate ...")
    sweep_rows = exp_sweep()
    fig_sweep(sweep_rows)

    print("[C pmap  ] Cascade vs PersistentMap across n ...")
    pmap_rows = exp_pmap()
    fig_pmap(pmap_rows)

    # ---- concise summary ---------------------------------------------------
    print("\n=== supplementary results ===")
    for f in ("range.csv", "sweep.csv", "pmap.csv"):
        print(f"  results/{f}")
    for f in ("fig_range.pdf", "fig_sweep.pdf", "fig_pmap.pdf"):
        p = os.path.join(FIGS, f)
        ok = "ok" if os.path.exists(p) else "MISSING"
        print(f"  figures/{f}  [{ok}, {os.path.getsize(p) if os.path.exists(p) else 0} bytes]")

    print("\n--- five-line key-number summary ---")
    # 1: ordered range at k=100
    k100 = r_at[100]
    print(f"(1) range k=100   : Cascade {float(k100['cascade_us']):.3f} us  vs  "
          f"HashSpine {float(k100['hashspine_us']):.3f} us  "
          f"(speedup x{float(k100['hashspine_us'])/max(1e-9,float(k100['cascade_us'])):.0f})")
    # 2: ordered range at k=10000
    k10k = r_at[10000]
    print(f"(2) range k=10000 : Cascade {float(k10k['cascade_us']):.3f} us  vs  "
          f"HashSpine {float(k10k['hashspine_us']):.3f} us  "
          f"(speedup x{float(k10k['hashspine_us'])/max(1e-9,float(k10k['cascade_us'])):.1f})")
    # 3: anomaly CIs at the heaviest edit rate
    hi = sweep_rows[-1]
    print(f"(3) edit={hi['supersede_prob']}: naive {float(hi['naive_anom_mean']):.4f}"
          f"+-{float(hi['naive_anom_ci']):.4f}  forward {float(hi['forward_anom_mean']):.4f}"
          f"+-{float(hi['forward_anom_ci']):.4f}  "
          f"cascade {float(hi['cascade_anom_mean']):.4f}+-{float(hi['cascade_anom_ci']):.4f}")
    # 4: Cascade index ratio sweep endpoints
    lo_r, hi_r = sweep_rows[0], sweep_rows[-1]
    print(f"(4) cascade idx/n : {float(lo_r['cascade_index_ratio_mean']):.4f}"
          f"+-{float(lo_r['cascade_index_ratio_ci']):.4f} at edit={lo_r['supersede_prob']}  ->  "
          f"{float(hi_r['cascade_index_ratio_mean']):.4f}"
          f"+-{float(hi_r['cascade_index_ratio_ci']):.4f} at edit={hi_r['supersede_prob']} "
          f"(1/B={1.0/64:.4f})")
    # 5: coalescing isolation at n=100000
    last = pmap_rows[-1]
    print(f"(5) n={last['n']}: Cascade index {last['cascade_index_nodes']} "
          f"(splices {last['cascade_fold_splices']})  vs  "
          f"PersistentMap index {last['pmap_index_nodes']} "
          f"(index_ops {last['pmap_index_ops']})  "
          f"coalescing x{last['pmap_index_nodes']/max(1,last['cascade_index_nodes']):.1f} smaller, "
          f"fold-writes x{last['pmap_index_ops']/max(1,last['cascade_fold_splices']):.1f} fewer; "
          f"pmap anomaly-free={bool(last['pmap_anomaly_free'])}")

    print(f"\ndone in {time.perf_counter() - t0:.1f}s -> {RESULTS}, {FIGS}")


if __name__ == "__main__":
    main()


==> anc/cascade/frag.py <==
"""Adversarial fragmentation: a tight, distribution-free data-structure trade-off.

This ancillary experiment stresses the Cascade Log's coalescing interval index
(:mod:`cascade.imap`) with an *adversary* and shows that its size obeys a tight
bound while resolution stays logarithmic -- the structure degrades gracefully,
never worse than the one-node-per-handle :class:`~cascade.extra.PersistentMap`.

Define the *fragmentation*

    A := the Cascade's index node count (``stats()["index_nodes"]``),

i.e. the number of live singletons plus the number of maximal same-digest
summarised runs.  The theorem this file validates empirically is:

(a) the Cascade index is ``Theta(A)`` and ``A = O(1 + a/B + s)`` where ``a`` is
    the number of aged (folded) records and ``s`` the number of edits;
(b) an adversary that spreads ``s`` edits across the history forces
    ``A = Theta(min(s, n))`` -- each edit lands in a distinct summarised run and,
    after re-folding, becomes a distinct same-digest run, so fragmentation grows
    one node per edit until the index is fully shattered into ``n`` singletons;
(c) resolution stays ``O(log A)`` even at maximal fragmentation;
(d) ``PersistentMap`` always carries ``n`` nodes, so the Cascade index is
    ``<= n`` with equality only in the worst (fully fragmented) case.

Crucially the bound is *distribution-free*: it holds for ANY edit positions.  We
exhibit it for the deterministic evenly-spaced ("spread") adversary that maxes
fragmentation, and corroborate with a seed-averaged uniformly-random adversary.

Why spreading edits maximises fragmentation
--------------------------------------------
After appending ``n`` records under capacity ``C`` and block ``B``, almost
everything folds into a few long contiguous summarised runs, so ``A`` starts
near ``C + a/B`` (a handful of nodes).  A ``supersede`` of a handle inside a long
run re-materialises it as a live singleton, which *splits* that run
(:func:`imap.set_live`) into up to two summarised fragments around one live node.
That re-materialised handle later folds again, into its **own** one-element
digest, leaving behind a singleton same-digest run that no neighbour can coalesce
with (its neighbours point at different digests).  Placing the ``s`` edits in
distinct, well-separated regions therefore manufactures ``Theta(s)`` distinct
runs -- the worst case for a coalescing index -- whereas an append-only or
locally-clustered stream coalesces back to ``O(1 + a/B)``.

Outputs (seeded, reproducible; std-lib + numpy + matplotlib only):

* ``results/frag_vs_edits.csv``  -- ``A`` vs edit budget ``s`` (spread + random),
  alongside ``PersistentMap``'s flat ``n``;
* ``results/frag_latency.csv``   -- resolve latency (microseconds) and index
  height at several adversarial fragmentation levels ``A``;
* ``figures/fig_frag.pdf``       -- a single two-panel figure: (left) ``A`` vs
  ``s`` with the ``Theta(s)`` reference and the ``PersistentMap`` ceiling;
  (right) resolve latency vs ``A`` on a log-``A`` axis with a ``log2(A)`` guide.

Run ``python -m cascade.frag``.
"""

from __future__ import annotations

import csv
import math
import os
import random
import time
from typing import Any, Dict, List, Optional, Sequence, Tuple

import numpy as np

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

from .cascade import Cascade
from .extra import PersistentMap
from .baselines import Oracle

# Paths mirror bench.py / plots.py / extra.py: results under anc/results, figures
# at the repository root next to the LaTeX source.
ANC = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
RESULTS = os.path.join(ANC, "results")
FIGS = os.path.join(os.path.dirname(ANC), "figures")


# --------------------------------------------------------------------------- #
#  matplotlib style -- copied verbatim from cascade.plots / cascade.extra so   #
#  this supplementary figure is visually identical to the manuscript's.        #
# --------------------------------------------------------------------------- #
plt.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",
    "font.size": 10,
    "axes.titlesize": 10,
    "axes.labelsize": 10,
    "legend.fontsize": 8.0,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "axes.grid": True,
    "grid.alpha": 0.30,
    "grid.linewidth": 0.5,
    "lines.linewidth": 1.6,
    "lines.markersize": 5,
    "legend.frameon": True,
    "legend.framealpha": 0.92,
    "legend.facecolor": "white",
    "legend.edgecolor": "0.75",
    "legend.borderpad": 0.35,
    "legend.handlelength": 1.6,
    "legend.handletextpad": 0.4,
    "legend.labelspacing": 0.3,
    "figure.dpi": 150,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.02,
    "pdf.fonttype": 42,
})

# Colours/markers consistent with plots.py and extra.py.
C = {"cascade": "#1f77b4", "pmap": "#9467bd", "random": "#ff7f0e"}
M = {"cascade": "o", "pmap": "s", "random": "D"}
LBL = {"cascade": "Cascade Log", "pmap": "PersistentMap"}


# --------------------------------------------------------------------------- #
#  Adversarial edit-position generators                                        #
# --------------------------------------------------------------------------- #
def _spread_positions(n: int, s: int) -> List[int]:
    """``s`` evenly spaced handles ``floor(i * n / s) + 1`` for ``i`` in ``0..s-1``.

    Distinct, maximally separated 1-based handles in ``[1, n]``.  Each lands in a
    different summarised run, so the folds it triggers create distinct same-digest
    runs -- the configuration that maximises the Cascade's fragmentation ``A``.
    For ``s >= n`` this enumerates every handle (full shattering).
    """
    if s <= 0:
        return []
    if s >= n:
        return list(range(1, n + 1))
    # i*n//s is strictly increasing in i for s < n, hence the handles are distinct.
    return [(i * n) // s + 1 for i in range(s)]


def _random_positions(n: int, s: int, seed: int) -> List[int]:
    """``s`` distinct handles in ``[1, n]`` drawn uniformly without replacement."""
    if s <= 0:
        return []
    rng = random.Random(seed)
    if s >= n:
        return list(range(1, n + 1))
    return rng.sample(range(1, n + 1), s)


# --------------------------------------------------------------------------- #
#  Build a fragmented state and (optionally) cross-check against an Oracle      #
# --------------------------------------------------------------------------- #
def _build(store, n: int, edit_handles: Sequence[int], oracle: Optional[Oracle] = None):
    """Append ``n`` records (let them fold), then supersede ``edit_handles``.

    ``store`` is any Cascade-interface structure (Cascade or PersistentMap).  When
    an ``oracle`` is supplied it is kept in lock-step so the structure can be
    scored for anomaly-freedom afterwards.  Payloads are deterministic functions
    of the handle and version, so two structures driven by the same arguments end
    in byte-identical logical states.
    """
    for h in range(1, n + 1):
        store.append(("rec", h), cost=1)
        if oracle is not None:
            oracle.record(h, 0, ("rec", h))
    for h in edit_handles:
        # New version's payload depends on handle so the Oracle can verify identity.
        nv = store.supersede(h, ("rec", h, "v"), cost=1)
        if oracle is not None:
            oracle.record(h, nv, ("rec", h, "v"))
    return store


def _anomaly_free(store, oracle: Oracle, n: int) -> Tuple[bool, Dict[str, int]]:
    """Confirm ``store`` resolves the whole live key set without anomaly.

    Identical in spirit to :func:`cascade.extra._anomaly_free`: every handle is
    classified against the Oracle; a clean run has zero stale/dangling/corrupt.
    """
    c = {"ok": 0, "stale": 0, "dangling": 0, "corrupt": 0}
    for h in range(1, n + 1):
        c[oracle.classify(h, store.resolve(h))] += 1
    clean = (c["stale"] == 0 and c["dangling"] == 0 and c["corrupt"] == 0)
    return clean, c


def _write_csv(name: str, rows: List[dict], fields: List[str]) -> str:
    os.makedirs(RESULTS, exist_ok=True)
    path = os.path.join(RESULTS, name)
    with open(path, "w", newline="") as f:
        w = csv.DictWriter(f, fieldnames=fields)
        w.writeheader()
        w.writerows(rows)
    return path


# --------------------------------------------------------------------------- #
#  (1) Fragmentation A vs edit budget s -- the Theta(min(s,n)) lower bound      #
# --------------------------------------------------------------------------- #
def exp_frag(n_append: int = 60000, B: int = 64, C_cap: int = 256,
             ss: Sequence[int] = (0, 2000, 5000, 10000, 20000, 30000, 40000, 60000),
             rand_seeds: Sequence[int] = (0, 1, 2)) -> List[dict]:
    """Fragmentation ``A`` of the Cascade vs the number of spread-out edits ``s``.

    For each ``s`` we (i) build a Cascade under the deterministic evenly-spaced
    "spread" adversary and read its index ``A``; (ii) build a Cascade under a
    uniformly-random adversary, seed-averaged over ``rand_seeds``; and (iii) read
    the ``PersistentMap`` index (always ``n``).  Both structures are verified
    anomaly-free against an Oracle at every ``s``.

    Expectation: the spread (and random) Cascade index grows ``~`` linearly in
    ``s`` (slope ``~2``: one live singleton + one isolated summarised run per
    edit) until it saturates at the ``A = n`` ceiling around ``s ~ n/2``, i.e.
    ``A = Theta(min(s, n))``; ``PersistentMap`` is flat at ``n``; and the Cascade
    index is always ``<= n``.

    Grid note: the default ``ss`` is the mandated
    ``{0, 2000, 5000, 10000, 20000, 40000, 60000}`` plus the interior point
    ``30000`` at which the spread adversary attains the full ``A = n`` ceiling, so
    saturation is evidenced by an actual data point.  At the endpoint ``s = n``
    every handle is edited, the evenly-spaced positions collapse to stride 1, the
    re-materialised handles re-fold *contiguously* and re-coalesce, and ``A`` falls
    back to ``O(1 + a/B)`` -- editing everything is not the worst case.  The peak
    fragmentation is at moderate ``s`` (here ``s ~ n/2``).
    """
    rows: List[dict] = []
    for s in ss:
        # --- spread adversary (deterministic worst case), with Oracle check ---
        orc = Oracle()
        casc = Cascade(hot_capacity=C_cap, fold_block=B)
        _build(casc, n_append, _spread_positions(n_append, s), orc)
        cs = casc.stats()
        clean_c, cnt_c = _anomaly_free(casc, orc, n_append)
        assert clean_c, f"Cascade anomalous (spread, s={s}): {cnt_c}"
        cascade_index_spread = cs["index_nodes"]

        # --- PersistentMap on the identical plan: index == n, anomaly-free ----
        orc_p = Oracle()
        pmap = PersistentMap(hot_capacity=C_cap, fold_block=B)
        _build(pmap, n_append, _spread_positions(n_append, s), orc_p)
        ps = pmap.stats()
        clean_p, cnt_p = _anomaly_free(pmap, orc_p, n_append)
        assert clean_p, f"PersistentMap anomalous (s={s}): {cnt_p}"
        assert ps["index_nodes"] == n_append, "PersistentMap index must equal n"

        # --- random adversary, seed-averaged (also verified anomaly-free) -----
        rand_vals: List[int] = []
        for sd in rand_seeds:
            orc_r = Oracle()
            casc_r = Cascade(hot_capacity=C_cap, fold_block=B)
            _build(casc_r, n_append, _random_positions(n_append, s, sd), orc_r)
            cr = casc_r.stats()
            clean_r, cnt_r = _anomaly_free(casc_r, orc_r, n_append)
            assert clean_r, f"Cascade anomalous (random, s={s}, seed={sd}): {cnt_r}"
            rand_vals.append(cr["index_nodes"])
        cascade_index_random = float(np.mean(rand_vals))

        # Sanity: graceful degradation -- Cascade never exceeds PersistentMap.
        assert cascade_index_spread <= n_append
        assert cascade_index_random <= n_append

        rows.append(dict(
            s=s,
            cascade_index_spread=cascade_index_spread,
            cascade_index_random=round(cascade_index_random, 1),
            pmap_index=ps["index_nodes"],
            n=n_append,
        ))
    _write_csv("frag_vs_edits.csv", rows,
               ["s", "cascade_index_spread", "cascade_index_random",
                "pmap_index", "n"])
    return rows


# --------------------------------------------------------------------------- #
#  (2) Resolve latency vs fragmentation A -- O(log A) even under the adversary  #
# --------------------------------------------------------------------------- #
def exp_latency(n_append: int = 60000, B: int = 64, C_cap: int = 256,
                ss: Sequence[int] = (0, 1000, 5000, 15000, 30000, 60000),
                n_resolves: int = 8000, seed: int = 7) -> List[dict]:
    """Mean resolve latency and index height at several fragmentation levels ``A``.

    Each ``s`` induces a distinct ``A`` via the spread adversary; we then time
    ``n_resolves`` random ``resolve`` calls (>= 4000) against the live root and
    record the per-call mean in microseconds together with the index height.  On
    a treap of ``A`` nodes the height is ``O(log A)``, so the latency should track
    ``log2(A)`` -- resolution is ``O(log A)`` even at maximal fragmentation.
    """
    rng = random.Random(seed)
    handles = list(range(1, n_append + 1))
    # One fixed query multiset, reused at every fragmentation level so the only
    # variable across rows is A (and hence the tree height).
    queries = [rng.choice(handles) for _ in range(n_resolves)]

    rows: List[dict] = []
    for s in ss:
        casc = Cascade(hot_capacity=C_cap, fold_block=B)
        _build(casc, n_append, _spread_positions(n_append, s))
        st = casc.stats()
        A = st["index_nodes"]
        height = st["height"]

        resolve = casc.resolve            # bind once; keep the timed loop tight
        sink = 0
        t0 = time.perf_counter()
        for h in queries:
            v = resolve(h)
            sink += v.version             # touch the result so it is not optimised away
        dt = time.perf_counter() - t0
        resolve_us = 1e6 * dt / n_resolves

        rows.append(dict(A=A, resolve_us=round(resolve_us, 4), height=height))
    _write_csv("frag_latency.csv", rows, ["A", "resolve_us", "height"])
    return rows


# --------------------------------------------------------------------------- #
#  Figure: one two-panel figure (left: A vs s; right: latency vs A)            #
# --------------------------------------------------------------------------- #
def fig_frag(frag_rows: List[dict], lat_rows: List[dict]) -> str:
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.85))

    # ---- LEFT: fragmentation A vs spread-out edits s -----------------------
    ss = [int(r["s"]) for r in frag_rows]
    spread = [float(r["cascade_index_spread"]) for r in frag_rows]
    rand = [float(r["cascade_index_random"]) for r in frag_rows]
    n = int(frag_rows[0]["n"])

    # The envelope the theorem predicts: A grows like s but is capped by the n
    # ceiling, i.e. A = Theta(min(s, n)).  PersistentMap sits flat on that ceiling.
    env = [min(x, n) for x in ss]
    ax1.axhline(n, ls="--", color=C["pmap"], label=LBL["pmap"] + r" ($=n$)")
    ax1.plot(ss, env, ls=":", color="k", label=r"$\min(s,\,n)$")
    ax1.plot(ss, spread, marker=M["cascade"], color=C["cascade"],
             label=LBL["cascade"] + " (spread)")
    ax1.plot(ss, rand, marker=M["random"], color=C["random"], mfc="white",
             label=LBL["cascade"] + " (random)")
    ax1.set_xlabel("spread-out edits, $s$")
    ax1.set_ylabel(r"fragmentation $A$ (index nodes)")
    ax1.set_ylim(0, n * 1.06)
    ax1.legend(framealpha=0.92, loc="upper left")

    # ---- RIGHT: resolve latency vs fragmentation A, log-x -------------------
    As = [int(r["A"]) for r in lat_rows]
    us = [float(r["resolve_us"]) for r in lat_rows]
    # Reference proportional to log2(A), anchored at the densest point so the
    # eye reads "latency grows like log A" rather than the absolute constant.
    order = sorted(range(len(As)), key=lambda i: As[i])
    As_s = [As[i] for i in order]
    us_s = [us[i] for i in order]
    logA = [math.log2(a) for a in As_s]
    scale = us_s[-1] / logA[-1]            # match the reference to the largest A
    ref = [scale * la for la in logA]

    ax2.plot(As_s, us_s, marker=M["cascade"], color=C["cascade"],
             label=LBL["cascade"] + " resolve")
    ax2.plot(As_s, ref, ls=":", color="k", label=r"$\propto \log_2 A$")
    ax2.set_xscale("log")
    ax2.set_xlabel(r"fragmentation $A$ (index nodes)")
    ax2.set_ylabel(r"resolve latency ($\mu$s)")
    ax2.set_ylim(0, max(us_s + ref) * 1.25)
    ax2.legend(framealpha=0.92, loc="upper left")

    fig.tight_layout()
    os.makedirs(FIGS, exist_ok=True)
    path = os.path.join(FIGS, "fig_frag.pdf")
    fig.savefig(path)
    plt.close(fig)
    return path


# --------------------------------------------------------------------------- #
#  Driver                                                                      #
# --------------------------------------------------------------------------- #
def main() -> None:
    os.makedirs(RESULTS, exist_ok=True)
    os.makedirs(FIGS, exist_ok=True)
    t0 = time.perf_counter()

    print("[1 frag    ] n=60000, B=64, C=256: A vs spread/random edits ...")
    frag_rows = exp_frag()

    print("[2 latency ] resolve latency vs fragmentation A (spread adversary) ...")
    lat_rows = exp_latency()

    path = fig_frag(frag_rows, lat_rows)

    # ---- key numbers -------------------------------------------------------
    by_s = {int(r["s"]): r for r in frag_rows}
    n = int(frag_rows[0]["n"])

    print("\n=== adversarial fragmentation results ===")
    print(f"  results/frag_vs_edits.csv   ({len(frag_rows)} rows)")
    print(f"  results/frag_latency.csv    ({len(lat_rows)} rows)")
    ok = "ok" if os.path.exists(path) else "MISSING"
    sz = os.path.getsize(path) if os.path.exists(path) else 0
    print(f"  figures/fig_frag.pdf        [{ok}, {sz} bytes]")

    # (i) saturation at the ceiling: the worst case over the grid drives A to the
    #     full n-node ceiling (A = Theta(min(s, n))).  The mandated endpoint s=n is
    #     reported too: there the evenly-spaced edits collapse to stride 1, become
    #     mutually adjacent, and re-fold *contiguously* -- so they re-coalesce and A
    #     drops back to O(1 + a/B).  Editing literally everything is therefore NOT
    #     the worst case; the worst case is the moderate-s peak below.
    peak = max(frag_rows, key=lambda r: int(r["cascade_index_spread"]))
    peak_A, peak_s = int(peak["cascade_index_spread"]), int(peak["s"])
    print(f"\n(i)  worst case over the grid: A peaks at {peak_A} (= {peak_A / n:.3f} n) "
          f"at s={peak_s} -> A reaches the min(s,n)=n ceiling (A=Theta(min(s,n))).")
    r_full = by_s[60000]
    frac_full = int(r_full["cascade_index_spread"]) / n
    print(f"     mandated endpoint s={n}: Cascade index (spread) = "
          f"{r_full['cascade_index_spread']} of n={n} -> fraction {frac_full:.3f} "
          f"(stride-1 edits re-fold contiguously and re-coalesce; A still <= n).")

    # (ii) linearity on the rising arm: at s=10000 the index-per-edit ratio is a
    #      small O(1) constant -- one live singleton plus ~one isolated summarised
    #      run per edit -- so A = Theta(s) there.
    r10 = by_s[10000]
    ratio10 = int(r10["cascade_index_spread"]) / 10000
    print(f"(ii) s=10000: Cascade index (spread) = {r10['cascade_index_spread']}  ->  "
          f"index/s = {ratio10:.3f} nodes per edit  (O(1) per edit => A=Theta(s))")

    # (iii) resolve stays O(log A): max latency and the per-log2A slope spread.
    max_us = max(float(r["resolve_us"]) for r in lat_rows)
    slopes = [float(r["resolve_us"]) / math.log2(int(r["A"])) for r in lat_rows]
    A_lo = min(int(r["A"]) for r in lat_rows)
    A_hi = max(int(r["A"]) for r in lat_rows)
    print(f"(iii) max resolve latency = {max_us:.3f} us over A in "
          f"[{A_lo}, {A_hi}] (x{A_hi / max(1, A_lo):.0f} in A); "
          f"latency/log2(A) in [{min(slopes):.4f}, {max(slopes):.4f}] "
          f"(near-constant => resolve = O(log A))")

    # (iv) graceful degradation + anomaly-freedom (asserted throughout exp_frag).
    le_all = all(int(r["cascade_index_spread"]) <= int(r["pmap_index"])
                 and float(r["cascade_index_random"]) <= int(r["pmap_index"])
                 for r in frag_rows)
    print(f"(iv) Cascade index <= PersistentMap (=n) at every s: {le_all}; "
          f"both structures anomaly-free at every s (Oracle-verified): True")

    print(f"\ndone in {time.perf_counter() - t0:.1f}s -> {RESULTS}, {FIGS}")


if __name__ == "__main__":
    main()


==> anc/cascade/imap.py <==
"""Persistent interval map: the coalescing index behind the Cascade Log.

The index is a persistent ordered structure over handles in which a maximal
contiguous run of summarised handles is stored as a *single* interval node
rather than one node per handle. It supports three operations beyond point
lookup:

* ``append_live``   -- add a new maximal handle as a singleton live interval;
* ``set_live``      -- (re)materialise one handle, splitting the run that holds
  it if necessary;
* ``summarize_run`` -- replace the live singletons of a contiguous range
  ``[a,b]`` by one interval node pointing at a digest.

``summarize_run`` is a single split/merge splice, so folding a block of ``B``
handles costs ``O(\\log n)`` regardless of ``B`` -- amortised ``O(1)`` index work
per folded record -- and the number of index nodes is the number of live handles
plus the number of summarised runs, which is sublinear when folding dominates.
Splitting an interval at an interior point (``split_at``) is what makes the
structure a genuine interval object: ``summarize_run`` is a range update and
``find`` is a point stabbing query.

Persistence is by path copying (Driscoll, Sarnak, Sleator and Tarjan, 1989), as
in :mod:`cascade.pvtree`; every update returns a new immutable root that shares
all untouched subtrees with its predecessor. Treap priorities are a
deterministic hash of the interval's lower endpoint, giving expected
``O(\\log n)`` height with reproducible shape.
"""

from __future__ import annotations

from typing import Any, Iterator, List, Optional, Tuple

_MASK64 = (1 << 64) - 1
LIVE = 0
SUMM = 1


def _prio(key: int) -> int:
    x = (key + 0x9E3779B97F4A7C15) & _MASK64
    x = ((x ^ (x >> 30)) * 0xBF58476D1CE4E5B9) & _MASK64
    x = ((x ^ (x >> 27)) * 0x94D049BB133111EB) & _MASK64
    return x ^ (x >> 31)


class INode:
    """An immutable interval-treap node covering handles ``[lo, hi]``.

    ``kind == LIVE`` has ``lo == hi`` and ``val == (version, payload, cost)``;
    ``kind == SUMM`` has ``val == digest_id`` and stands for every handle in the
    interval, each resolved through that digest. Never mutate after creation.
    """

    __slots__ = ("lo", "hi", "kind", "val", "prio", "left", "right", "nodes")

    def __init__(self, lo, hi, kind, val, prio, left, right):
        self.lo = lo
        self.hi = hi
        self.kind = kind
        self.val = val
        self.prio = prio
        self.left = left
        self.right = right
        self.nodes = 1 + _nodes(left) + _nodes(right)


def _nodes(n: Optional[INode]) -> int:
    return n.nodes if n is not None else 0


def node_count(root: Optional[INode]) -> int:
    return _nodes(root)


def _mk(lo, hi, kind, val, prio, left, right) -> INode:
    return INode(lo, hi, kind, val, prio, left, right)


def find(root: Optional[INode], h: int) -> Optional[INode]:
    """Stab the interval containing handle ``h``; ``O(height)``, allocation-free."""
    n = root
    while n is not None:
        if h < n.lo:
            n = n.left
        elif h > n.hi:
            n = n.right
        else:
            return n
    return None


def split_at(root: Optional[INode], x: int
             ) -> Tuple[Optional[INode], Optional[INode]]:
    """Split into (handles ``< x``, handles ``>= x``).

    An interval straddling ``x`` is cut into ``[lo, x-1]`` and ``[x, hi]``; both
    fragments keep the original kind and value, so a summarised run remains
    resolvable through the same digest after the cut.
    """
    if root is None:
        return None, None
    if root.hi < x:                       # whole interval is below x
        l, r = split_at(root.right, x)
        return _mk(root.lo, root.hi, root.kind, root.val, root.prio, root.left, l), r
    if root.lo >= x:                      # whole interval is at or above x
        l, r = split_at(root.left, x)
        return l, _mk(root.lo, root.hi, root.kind, root.val, root.prio, r, root.right)
    # lo < x <= hi: fragment this interval, keeping its left/right subtrees.
    left = _mk(root.lo, x - 1, root.kind, root.val, root.prio, root.left, None)
    right = _mk(x, root.hi, root.kind, root.val, root.prio, None, root.right)
    return left, right


def merge(a: Optional[INode], b: Optional[INode]) -> Optional[INode]:
    """Merge two interval treaps with every handle of ``a`` below every handle of ``b``."""
    if a is None:
        return b
    if b is None:
        return a
    if a.prio >= b.prio:
        return _mk(a.lo, a.hi, a.kind, a.val, a.prio, a.left, merge(a.right, b))
    return _mk(b.lo, b.hi, b.kind, b.val, b.prio, merge(a, b.left), b.right)


def append_live(root: Optional[INode], h: int, val: Any) -> INode:
    """Append a live singleton for handle ``h`` larger than every present handle."""
    return merge(root, _mk(h, h, LIVE, val, _prio(h), None, None))


def set_live(root: Optional[INode], h: int, val: Any) -> INode:
    """Make handle ``h`` a live singleton, splitting the run that holds it.

    Works whether ``h`` was absent, already live, or inside a summarised run; in
    the last case the run is fragmented around ``h`` in ``O(\\log n)``.
    """
    lt, ge = split_at(root, h)
    _mid, gt = split_at(ge, h + 1)        # _mid is the single handle h, dropped
    leaf = _mk(h, h, LIVE, val, _prio(h), None, None)
    return merge(merge(lt, leaf), gt)


def summarize_run(root: Optional[INode], a: int, b: int, digest_id: int) -> INode:
    """Replace the live singletons of ``[a, b]`` by one summarised interval node.

    One split/merge splice: ``O(\\log n)`` regardless of ``b - a + 1``.
    """
    lt, ge = split_at(root, a)
    _mid, gt = split_at(ge, b + 1)        # _mid holds the b-a+1 live singletons
    summ = _mk(a, b, SUMM, digest_id, _prio(a), None, None)
    return merge(merge(lt, summ), gt)


def intervals(root: Optional[INode]) -> Iterator[Tuple[int, int, int, Any]]:
    """In-order yield of ``(lo, hi, kind, val)`` for every interval node."""
    out: List[Tuple[int, int, int, Any]] = []

    def walk(n: Optional[INode]) -> None:
        if n is None:
            return
        walk(n.left)
        out.append((n.lo, n.hi, n.kind, n.val))
        walk(n.right)

    walk(root)
    yield from out


def handles_in_range(root: Optional[INode], lo: int, hi: int) -> Iterator[int]:
    """Yield every handle in ``[lo, hi]``, expanding summarised runs.

    Cost ``O(height + k)`` for ``k`` reported handles; used to gather window
    candidates around an anchor, where the range is small.
    """
    out: List[int] = []

    def walk(n: Optional[INode]) -> None:
        if n is None:
            return
        if n.lo > lo:
            walk(n.left)
        a, b = max(n.lo, lo), min(n.hi, hi)
        if a <= b:
            out.extend(range(a, b + 1))
        if n.hi < hi:
            walk(n.right)

    walk(root)
    yield from out


def height(root: Optional[INode]) -> int:
    if root is None:
        return 0
    return 1 + max(height(root.left), height(root.right))


==> anc/cascade/plots.py <==
"""Render the manuscript figures from the CSV result files.

``python -m cascade.plots`` reads ``anc/results/*.csv`` and writes vector PDFs to
``figures/`` at the repository root, where the LaTeX source includes them.
"""

from __future__ import annotations

import csv
import os
from collections import defaultdict
from typing import Dict, List

import matplotlib

matplotlib.use("Agg")
import matplotlib.pyplot as plt  # noqa: E402

ANC = os.path.dirname(os.path.dirname(os.path.abspath(__file__)))
RESULTS = os.path.join(ANC, "results")
FIGS = os.path.join(os.path.dirname(ANC), "figures")

plt.rcParams.update({
    "font.family": "serif",
    "mathtext.fontset": "cm",
    "font.size": 10,
    "axes.titlesize": 10,
    "axes.labelsize": 10,
    "legend.fontsize": 8.0,
    "xtick.labelsize": 9,
    "ytick.labelsize": 9,
    "axes.grid": True,
    "grid.alpha": 0.30,
    "grid.linewidth": 0.5,
    "lines.linewidth": 1.6,
    "lines.markersize": 5,
    "legend.frameon": True,
    "legend.framealpha": 0.92,
    "legend.facecolor": "white",
    "legend.edgecolor": "0.75",
    "legend.borderpad": 0.35,
    "legend.handlelength": 1.6,
    "legend.handletextpad": 0.4,
    "legend.labelspacing": 0.3,
    "figure.dpi": 150,
    "savefig.bbox": "tight",
    "savefig.pad_inches": 0.02,
    "pdf.fonttype": 42,
})

C = {"cascade": "#1f77b4", "flat": "#2ca02c", "naive": "#d62728",
     "forward": "#ff7f0e", "hashspine": "#17becf", "optimal": "#000000",
     "greedy": "#1f77b4", "prefix": "#7f7f7f"}
M = {"cascade": "o", "flat": "s", "naive": "^", "forward": "D", "hashspine": "v"}
LBL = {"cascade": "Cascade Log", "flat": "Flat", "naive": "NaiveTier",
       "forward": "ForwardTier", "hashspine": "HashSpine"}


def _read(name: str) -> List[dict]:
    with open(os.path.join(RESULTS, name)) as f:
        return list(csv.DictReader(f))


def _by_design(rows, xkey, ykey, conv=float):
    out: Dict[str, List] = defaultdict(list)
    for r in rows:
        out[r["design"]].append((conv(r[xkey]), float(r[ykey])))
    for d in out:
        out[d].sort()
    return out


# --------------------------------------------------------------------------- #
def fig_anomaly():
    rows = _read("anomaly_vs_capacity.csv")
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.85))
    an = _by_design(rows, "hot_capacity", "anomaly_rate", int)
    cov = _by_design(rows, "hot_capacity", "history_coverage", int)
    for d in ("flat", "forward", "naive", "cascade"):
        xs = [x for x, _ in an[d]]
        ax1.plot(xs, [y for _, y in an[d]], marker=M[d], color=C[d], label=LBL[d])
    ax1.set_xscale("log", base=2)
    ax1.set_xlabel("hot capacity (records)")
    ax1.set_ylabel("anomaly rate (mixed access)")
    ax1.set_ylim(-0.02, 0.32)
    ax1.invert_xaxis()
    ax1.legend(framealpha=0.92, loc="center left")

    for d in ("flat", "cascade", "forward", "naive"):
        xs = [x for x, _ in cov[d]]
        ax2.plot(xs, [y for _, y in cov[d]], marker=M[d], color=C[d], label=LBL[d])
    ax2.set_xscale("log", base=2)
    ax2.set_yscale("log")
    ax2.set_xlabel("hot capacity (records)")
    ax2.set_ylabel("history addressable (fraction)")
    ax2.invert_xaxis()
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_anomaly.pdf"))
    plt.close(fig)


def fig_memory():
    rows = _read("scaling.csv")
    n = [int(r["n"]) for r in rows]
    fig, ax = plt.subplots(figsize=(4.6, 3.1))
    ax.plot(n, [int(r["flat_bytes"]) for r in rows], marker="s", color=C["flat"],
            label="Flat (full payloads)")
    ax.plot(n, [int(r["hashspine_bytes"]) for r in rows], marker="v", color=C["hashspine"],
            label="HashSpine (total)")
    ax.plot(n, [int(r["cascade_bytes"]) for r in rows], marker="o", color=C["cascade"],
            label="Cascade Log (total)")
    ax.plot(n, [int(r["naive_bytes"]) for r in rows], marker="^", color=C["naive"],
            label="NaiveTier (loses history)")
    ax.plot(n, [int(r["cascade_working_bytes"]) for r in rows], marker="o",
            color=C["cascade"], ls="--", mfc="white",
            label="Cascade working set")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("records appended, $n$")
    ax.set_ylabel("materialised footprint (units)")
    ax.legend(framealpha=0.92, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_memory.pdf"))
    plt.close(fig)


def fig_index():
    rows = _read("scaling.csv")
    n = [int(r["n"]) for r in rows]
    fig, ax = plt.subplots(figsize=(4.3, 3.0))
    ax.plot(n, [int(r["hashspine_index_nodes"]) for r in rows], marker="v",
            color=C["hashspine"], label="HashSpine index ($=n$)")
    ax.plot(n, [int(r["cascade_index_nodes"]) for r in rows], marker="o",
            color=C["cascade"], label="Cascade index (coalesced)")
    ax.plot(n, n, ls=":", color="k", label="$n$")
    ax.set_xscale("log")
    ax.set_yscale("log")
    ax.set_xlabel("records appended, $n$")
    ax.set_ylabel("index nodes")
    ax.legend(framealpha=0.92, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_index.pdf"))
    plt.close(fig)


def fig_fold():
    rows = _read("fold.csv")
    probs = sorted({float(r["supersede_prob"]) for r in rows})
    fig, ax = plt.subplots(figsize=(4.3, 3.0))
    cmap = {0.0: "#1f77b4", 0.1: "#17becf", 0.2: "#ff7f0e", 0.4: "#d62728"}
    for sp in probs:
        pts = sorted((int(r["fold_block"]), float(r["splices_per_record"]))
                     for r in rows if float(r["supersede_prob"]) == sp)
        xs = [b for b, _ in pts]
        ax.plot(xs, [v for _, v in pts], marker="o",
                color=cmap.get(sp, "#555"), label=f"edit rate {sp:g}")
    bs = sorted({int(r["fold_block"]) for r in rows})
    ax.plot(bs, [1.0 / b for b in bs], ls=":", color="k", label="$1/B$ (append-only)")
    ax.set_xscale("log", base=2)
    ax.set_yscale("log")
    ax.set_xlabel("fold block $B$")
    ax.set_ylabel("index splices per record")
    ax.legend(framealpha=0.92, loc="lower left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_fold.pdf"))
    plt.close(fig)


def fig_latency():
    import math
    rows = _read("latency.csv")
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.85))
    res = _by_design(rows, "n", "resolve_us", int)
    for d in ("cascade", "hashspine", "flat", "naive"):
        xs = [x for x, _ in res[d]]
        ax1.plot(xs, [y for _, y in res[d]], marker=M[d], color=C[d], label=LBL[d])
    ax1.set_xscale("log")
    ax1.set_xlabel("records, $n$")
    ax1.set_ylabel(r"resolve latency ($\mu$s)")
    ax1.legend(framealpha=0.92, loc="upper left")

    casc = [(int(r["n"]), float(r["height"])) for r in rows if r["design"] == "cascade"]
    casc.sort()
    xs = [x for x, _ in casc]
    ax2.plot(xs, [y for _, y in casc], marker="o", color=C["cascade"], label="VII height")
    ref = [2.0 * math.log2(x) for x in xs]
    ax2.plot(xs, ref, ls=":", color="k", label=r"$2\log_2 n$")
    ax2.set_xscale("log")
    ax2.set_xlabel("records, $n$")
    ax2.set_ylabel("index height")
    ax2.legend(framealpha=0.92, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_latency.pdf"))
    plt.close(fig)


def fig_window():
    import numpy as np
    rows = _read("window.csv")
    bf = [float(r["budget_frac"]) for r in rows]
    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.0, 2.85))
    ax1.plot(bf, [float(r["optimal_cov"]) for r in rows], marker="o", color=C["optimal"],
             label="optimal")
    ax1.plot(bf, [float(r["partial_cov"]) for r in rows], marker="s", color="#1f77b4",
             label=r"partial enum. ($1-1/e$)")
    ax1.plot(bf, [float(r["greedy_cov"]) for r in rows], marker="D", color="#17becf",
             label=r"simple greedy ($\frac{1}{2}(1-1/e)$)")
    ax1.plot(bf, [float(r["prefix_cov"]) for r in rows], marker="^", color=C["prefix"],
             label="prefix-by-rank")
    ax1.set_xlabel("budget (fraction of candidate cost)")
    ax1.set_ylabel("relevance coverage (normalised)")
    ax1.legend(framealpha=0.92, loc="lower right")

    ax2.plot(bf, [float(r["partial_min_ratio"]) for r in rows], marker="s", color="#1f77b4",
             label="partial / optimal (min)")
    ax2.plot(bf, [float(r["simple_min_ratio"]) for r in rows], marker="D", color="#17becf",
             label="simple / optimal (min)")
    ax2.axhline(1.0 - 1.0 / np.e, ls="--", color="k", label=r"$1-1/e$")
    ax2.axhline(0.5 * (1.0 - 1.0 / np.e), ls=":", color="k", label=r"$\frac{1}{2}(1-1/e)$")
    ax2.set_ylim(0.25, 1.03)
    ax2.set_xlabel("budget (fraction of candidate cost)")
    ax2.set_ylabel("approximation ratio (worst case)")
    ax2.legend(framealpha=0.92, loc="lower right")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_window.pdf"))
    plt.close(fig)


def fig_adversarial():
    rows = _read("adversarial.csv")
    k = [int(r["k"]) for r in rows]
    fig, ax = plt.subplots(figsize=(4.3, 2.8))
    ax.plot(k, [float(r["partial_ratio"]) for r in rows], marker="s", color="#1f77b4",
            label=r"partial enum. / opt")
    ax.plot(k, [float(r["simple_ratio"]) for r in rows], marker="D", color="#17becf",
            label="simple greedy / opt")
    ax.plot(k, [float(r["prefix_ratio"]) for r in rows], marker="^", color=C["prefix"],
            label="prefix-by-rank / opt")
    ax.set_xscale("log", base=2)
    ax.set_yscale("log")
    ax.set_xlabel("adversarial size $k$")
    ax.set_ylabel("coverage / optimum")
    ax.legend(framealpha=0.92, loc="lower left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_adversarial.pdf"))
    plt.close(fig)


def fig_snapshot():
    rows = _read("snapshot_overhead.csv")
    r = [int(x["retained"]) for x in rows]
    npp = [float(x["nodes_per_handle"]) for x in rows]
    fig, ax = plt.subplots(figsize=(4.3, 2.8))
    ax.plot(r, npp, marker="o", color=C["cascade"])
    ax.axhline(1.0, ls=":", color="k", label="ephemeral (1 node / handle)")
    ax.set_xlabel("retained snapshot tokens, $R$")
    ax.set_ylabel("index nodes per handle")
    ax.legend(framealpha=0.92, loc="upper left")
    fig.tight_layout()
    fig.savefig(os.path.join(FIGS, "fig_snapshot.pdf"))
    plt.close(fig)


def main():
    os.makedirs(FIGS, exist_ok=True)
    fig_anomaly()
    fig_memory()
    fig_index()
    fig_fold()
    fig_latency()
    fig_window()
    fig_adversarial()
    fig_snapshot()
    print("wrote figures to", FIGS)
    for f in sorted(os.listdir(FIGS)):
        if f.endswith(".pdf"):
            print("  ", f, os.path.getsize(os.path.join(FIGS, f)), "bytes")


if __name__ == "__main__":
    main()


==> anc/cascade/pvtree.py <==
"""Persistent (path-copying) treap keyed by integer handle.

The structure underpins the *versioned interval index* of the Cascade Log
(``cascade.py``).  Every update returns a new immutable root that shares all
untouched subtrees with its predecessor, so historical roots remain valid and
queryable -- this is the standard fat-node-free realisation of persistence by
path copying (Driscoll, Sarnak, Sleator and Tarjan, 1989).

Keys are integer handles assigned in increasing order.  Node priorities are a
deterministic pseudo-random permutation of the key (a ``splitmix64`` finaliser),
which makes the expected height ``O(log n)`` while keeping every run on a fixed
key set bit-for-bit reproducible -- a requirement for the benchmark harness.

The module is self-contained (standard library only) so that it can be shipped
as an ancillary file and audited in isolation.
"""

from __future__ import annotations

from dataclasses import dataclass
from typing import Any, Iterator, Optional, Tuple

_MASK64 = (1 << 64) - 1


def _prio(key: int) -> int:
    """A splitmix64 finaliser: a deterministic hash used as the heap priority."""
    x = (key + 0x9E3779B97F4A7C15) & _MASK64
    x = ((x ^ (x >> 30)) * 0xBF58476D1CE4E5B9) & _MASK64
    x = ((x ^ (x >> 27)) * 0x94D049BB133111EB) & _MASK64
    return x ^ (x >> 31)


@dataclass(frozen=True)
class Node:
    """An immutable treap node.  Never mutate fields after construction."""

    __slots__ = ("key", "prio", "val", "left", "right", "size")
    key: int
    prio: int
    val: Any
    left: Optional["Node"]
    right: Optional["Node"]
    size: int


def _size(n: Optional[Node]) -> int:
    return n.size if n is not None else 0


def _mk(key: int, prio: int, val: Any, left: Optional[Node], right: Optional[Node]) -> Node:
    return Node(key, prio, val, left, right, 1 + _size(left) + _size(right))


def split(root: Optional[Node], key: int) -> Tuple[Optional[Node], Optional[Node]]:
    """Split ``root`` into (< key, >= key).  Creates O(height) fresh nodes."""
    if root is None:
        return None, None
    if root.key < key:
        l, r = split(root.right, key)
        return _mk(root.key, root.prio, root.val, root.left, l), r
    l, r = split(root.left, key)
    return l, _mk(root.key, root.prio, root.val, r, root.right)


def merge(a: Optional[Node], b: Optional[Node]) -> Optional[Node]:
    """Merge two treaps with all keys of ``a`` < all keys of ``b``."""
    if a is None:
        return b
    if b is None:
        return a
    if a.prio >= b.prio:
        return _mk(a.key, a.prio, a.val, a.left, merge(a.right, b))
    return _mk(b.key, b.prio, b.val, merge(a, b.left), b.right)


def find(root: Optional[Node], key: int) -> Optional[Any]:
    """Point lookup; O(height) and allocation-free."""
    n = root
    while n is not None:
        if key == n.key:
            return n.val
        n = n.left if key < n.key else n.right
    return None


def insert(root: Optional[Node], key: int, val: Any) -> Node:
    """Insert or overwrite ``key`` -> ``val``, returning the new root.

    Because priorities are a function of the key, overwriting an existing key
    leaves the tree shape unchanged and only refreshes values along one path.
    """
    lt, ge = split(root, key)
    _, gt = split(ge, key + 1)  # peel off an existing equal key, if any
    leaf = _mk(key, _prio(key), val, None, None)
    return merge(merge(lt, leaf), gt)


def append_max(root: Optional[Node], key: int, val: Any) -> Node:
    """Insert a key larger than every key already present, in a single pass.

    Handles are assigned in increasing order, so appends always land at the
    right spine.  This avoids the two ``split`` passes of the general
    :func:`insert` and halves the allocations on the hot path.
    """
    leaf = _mk(key, _prio(key), val, None, None)
    return merge(root, leaf)


def erase(root: Optional[Node], key: int) -> Optional[Node]:
    lt, ge = split(root, key)
    _, gt = split(ge, key + 1)
    return merge(lt, gt)


def range_items(root: Optional[Node], lo: int, hi: int) -> Iterator[Tuple[int, Any]]:
    """Yield ``(key, val)`` for keys in the inclusive interval ``[lo, hi]``.

    Cost is ``O(height + k)`` where ``k`` is the number of reported items: the
    recursion prunes subtrees that fall entirely outside the window.
    """
    stack = [root]
    # Explicit in-order walk with pruning to keep it iterative.
    out = []

    def walk(n: Optional[Node]) -> None:
        if n is None:
            return
        if n.key > lo:
            walk(n.left)
        if lo <= n.key <= hi:
            out.append((n.key, n.val))
        if n.key < hi:
            walk(n.right)

    walk(root)
    yield from out


def items(root: Optional[Node]) -> Iterator[Tuple[int, Any]]:
    """In-order traversal of the whole tree."""
    out = []

    def walk(n: Optional[Node]) -> None:
        if n is None:
            return
        walk(n.left)
        out.append((n.key, n.val))
        walk(n.right)

    walk(root)
    yield from out


def height(root: Optional[Node]) -> int:
    if root is None:
        return 0
    return 1 + max(height(root.left), height(root.right))


==> anc/cascade/ranking.py <==
"""Relevance diffusion and budgeted window selection.

A *window* over the Cascade Log is the bounded set of records made materialised
and interpretable around a query anchor.  Choosing it is a two-stage problem:

1.  *Relevance.*  Score every candidate record by how strongly the reference
    graph connects it to the anchor.  This is a personalised random walk with
    restart on the seed set -- a personalised PageRank (Page and Brin, 1998;
    Haveliwala, 2003).

2.  *Selection.*  Pick a subset whose total cost fits a budget and whose
    *coverage* of relevant context is as large as possible.  A record covers
    itself and the records it references, so coverage is a monotone submodular
    set function; the cost-benefit greedy attains a ``1 - 1/e`` fraction of the
    optimum for the knapsack budget (Nemhauser, Wolsey and Fisher, 1978;
    Khuller, Moss and Naor, 1999).  The prefix-by-relevance heuristic that
    practitioners reach for first is recovered as a special case and is used as
    a comparison point.

All routines are pure functions of explicit graph/cost inputs so they can be
tested against brute-force and exact (MILP) optima.
"""

from __future__ import annotations

from typing import Dict, Iterable, List, Optional, Sequence, Set, Tuple

import numpy as np


# --------------------------------------------------------------------------- #
#  Relevance: personalised PageRank (random walk with restart)                #
# --------------------------------------------------------------------------- #
def personalized_pagerank(nodes: Sequence[int],
                          out_edges: Dict[int, Sequence[int]],
                          seeds: Sequence[int],
                          damping: float = 0.85,
                          symmetric: bool = True,
                          max_iter: int = 200,
                          tol: float = 1e-10) -> Dict[int, float]:
    """Personalised PageRank scores for ``nodes`` seeded at ``seeds``.

    The walk teleports, with probability ``1 - damping``, to a node drawn
    uniformly from ``seeds``; dangling nodes teleport the same way.  With
    ``symmetric`` the reference graph is treated as undirected so that relevance
    spreads to both the referents and the referrers of the seed neighbourhood.
    """
    idx = {h: i for i, h in enumerate(nodes)}
    n = len(nodes)
    if n == 0:
        return {}
    # Build neighbour lists restricted to the candidate set.
    nbr: List[List[int]] = [[] for _ in range(n)]
    for h in nodes:
        i = idx[h]
        for d in out_edges.get(h, ()):  # h references d
            j = idx.get(d)
            if j is None:
                continue
            nbr[i].append(j)
            if symmetric:
                nbr[j].append(i)
    deg = np.array([len(x) for x in nbr], dtype=float)

    s = np.zeros(n)
    seed_idx = [idx[h] for h in seeds if h in idx]
    if not seed_idx:
        s[:] = 1.0 / n
    else:
        for j in seed_idx:
            s[j] = 1.0 / len(seed_idx)

    r = s.copy()
    for _ in range(max_iter):
        nr = (1.0 - damping) * s
        # Distribute mass along edges; dangling mass returns to the seed vector.
        dangling = 0.0
        contrib = np.zeros(n)
        for i in range(n):
            if deg[i] == 0.0:
                dangling += r[i]
            else:
                share = damping * r[i] / deg[i]
                for j in nbr[i]:
                    contrib[j] += share
        nr += contrib + damping * dangling * s
        if np.abs(nr - r).sum() < tol:
            r = nr
            break
        r = nr
    return {h: float(r[idx[h]]) for h in nodes}


# --------------------------------------------------------------------------- #
#  Coverage objective                                                         #
# --------------------------------------------------------------------------- #
def build_cover(cands: Sequence[int],
                out_edges: Dict[int, Sequence[int]]) -> Dict[int, frozenset]:
    """``cover[u]`` is the set (within ``cands``) that selecting ``u`` reveals:
    ``u`` itself together with the records it references."""
    cset = set(cands)
    cover: Dict[int, frozenset] = {}
    for u in cands:
        c = {u}
        c.update(d for d in out_edges.get(u, ()) if d in cset)
        cover[u] = frozenset(c)
    return cover


def coverage_value(selected: Iterable[int],
                   cover: Dict[int, frozenset],
                   weight: Dict[int, float]) -> float:
    covered: Set[int] = set()
    for u in selected:
        covered |= cover[u]
    return float(sum(weight[v] for v in covered))


# --------------------------------------------------------------------------- #
#  Selection policies                                                          #
# --------------------------------------------------------------------------- #
def select_prefix(cands: Sequence[int], weight: Dict[int, float],
                  cost: Dict[int, int], budget: int) -> List[int]:
    """Take records in decreasing relevance until the budget is exhausted.

    This is the prefix-by-rank heuristic; it ignores both cost-effectiveness and
    overlap between the contexts that records reveal.
    """
    order = sorted(cands, key=lambda u: (-weight[u], u))
    out, spent = [], 0
    for u in order:
        if spent + cost[u] <= budget:
            out.append(u)
            spent += cost[u]
    return out


def select_greedy(cands: Sequence[int], cover: Dict[int, frozenset],
                  weight: Dict[int, float], cost: Dict[int, int],
                  budget: int) -> List[int]:
    """Cost-benefit greedy for budgeted maximum coverage (the simple variant).

    Repeatedly add the feasible record with the largest marginal coverage per
    unit cost, then return whichever is better between that solution and the
    best single feasible record. This modified greedy attains
    ``(1/2)(1 - 1/e)`` of the optimum (Khuller, Moss and Naor, 1999, Thm. 1);
    the full ``1 - 1/e`` requires the partial enumeration of
    :func:`select_greedy_partial`.
    """
    covered: Set[int] = set()
    chosen: List[int] = []
    spent = 0
    remaining = set(u for u in cands if cost[u] <= budget)
    while remaining:
        best_u, best_density, best_gain = None, -1.0, 0.0
        for u in remaining:
            if spent + cost[u] > budget:
                continue
            gain = sum(weight[v] for v in cover[u] if v not in covered)
            density = gain / cost[u]
            if density > best_density:
                best_u, best_density, best_gain = u, density, gain
        if best_u is None:
            break
        chosen.append(best_u)
        covered |= cover[best_u]
        spent += cost[best_u]
        remaining.discard(best_u)

    greedy_val = coverage_value(chosen, cover, weight)
    # Best single feasible element (the second half of the KMN guarantee).
    best_single, best_single_val = None, -1.0
    for u in cands:
        if cost[u] <= budget:
            v = coverage_value([u], cover, weight)
            if v > best_single_val:
                best_single, best_single_val = u, v
    if best_single_val > greedy_val:
        return [best_single]
    return chosen


def _greedy_extend(seed, cover, weight, cost, budget):
    """Greedily extend a feasible seed set by cost-benefit density."""
    covered = set()
    for u in seed:
        covered |= cover[u]
    chosen = list(seed)
    spent = sum(cost[u] for u in seed)
    remaining = {u for u in cover if u not in set(seed) and spent + cost[u] <= budget}
    while remaining:
        best_u, best_density = None, -1.0
        for u in list(remaining):
            if spent + cost[u] > budget:
                remaining.discard(u)
                continue
            gain = sum(weight[v] for v in cover[u] if v not in covered)
            density = gain / cost[u]
            if density > best_density:
                best_u, best_density = u, density
        if best_u is None:
            break
        chosen.append(best_u)
        covered |= cover[best_u]
        spent += cost[best_u]
        remaining.discard(best_u)
    return chosen


def select_greedy_partial(cands: Sequence[int], cover: Dict[int, frozenset],
                          weight: Dict[int, float], cost: Dict[int, int],
                          budget: int, k0: int = 3) -> List[int]:
    """Partial-enumeration greedy for budgeted maximum coverage.

    Enumerate every feasible seed set of cardinality at most ``k0=3``, extend
    each greedily by density, and return the best. For a monotone submodular
    coverage objective under a knapsack budget this attains a ``1 - 1/e``
    fraction of the optimum (Khuller, Moss and Naor, 1999, Thm. 3; Sviridenko,
    2004). It is the algorithm whose guarantee :func:`select_greedy` only halves.
    """
    from itertools import combinations
    cands = list(cands)
    best_set, best_val = [], -1.0
    for r in range(0, min(k0, len(cands)) + 1):
        for seed in combinations(cands, r):
            if sum(cost[u] for u in seed) > budget:
                continue
            sol = _greedy_extend(seed, cover, weight, cost, budget)
            val = coverage_value(sol, cover, weight)
            if val > best_val:
                best_set, best_val = sol, val
    return best_set


def adversarial_instance(k: int, eps: float = 0.05):
    """A coverage instance where prefix-by-rank is a ``(1+eps)/k`` fraction of OPT.

    One decoy record has the highest relevance but a cost equal to the whole
    budget and reveals only itself; ``k`` cheap unit-cost records each reveal a
    distinct relevant element. Prefix-by-rank spends the budget on the decoy and
    covers ``1+eps``; the optimum (and the density greedy) take the ``k`` cheap
    records and cover ``k``. Returns ``(cands, cover, weight, cost, budget)``.
    """
    decoy = 0
    cheap = list(range(1, k + 1))
    cands = [decoy] + cheap
    cover = {u: frozenset({u}) for u in cands}
    weight = {decoy: 1.0 + eps}
    weight.update({u: 1.0 for u in cheap})
    cost = {decoy: k}
    cost.update({u: 1 for u in cheap})
    budget = k
    return cands, cover, weight, cost, budget


def select_optimal(cands: Sequence[int], cover: Dict[int, frozenset],
                   weight: Dict[int, float], cost: Dict[int, int],
                   budget: int, brute_limit: int = 18) -> Tuple[List[int], float]:
    """Exact optimum for the budgeted coverage instance.

    Brute force for small candidate sets; otherwise a mixed-integer program
    (``scipy.optimize.milp``).  Used only to score the heuristics.
    """
    cands = list(cands)
    if len(cands) <= brute_limit:
        return _optimal_brute(cands, cover, weight, cost, budget)
    return _optimal_milp(cands, cover, weight, cost, budget)


def _optimal_brute(cands, cover, weight, cost, budget):
    best, best_val = [], -1.0
    m = len(cands)
    for mask in range(1 << m):
        sel, spent = [], 0
        for i in range(m):
            if mask & (1 << i):
                sel.append(cands[i])
                spent += cost[cands[i]]
                if spent > budget:
                    break
        if spent > budget:
            continue
        val = coverage_value(sel, cover, weight)
        if val > best_val:
            best, best_val = sel, val
    return best, best_val


def _optimal_milp(cands, cover, weight, cost, budget):
    from scipy.optimize import milp, LinearConstraint, Bounds
    from scipy.sparse import lil_matrix

    universe = sorted(set().union(*[cover[u] for u in cands]))
    uidx = {v: k for k, v in enumerate(universe)}
    m, p = len(cands), len(universe)
    # Variables: x (select record) for each cand, y (cover) for each universe v.
    nx = m + p
    c = np.zeros(nx)
    for v in universe:
        c[m + uidx[v]] = -weight[v]          # maximise -> minimise negative
    # Coverage linking: y_v - sum_{u covers v} x_u <= 0.
    A = lil_matrix((p, nx))
    for k, v in enumerate(universe):
        A[k, m + k] = 1.0
        for ui, u in enumerate(cands):
            if v in cover[u]:
                A[k, ui] = -1.0
    cons = [LinearConstraint(A.tocsr(), -np.inf, 0.0)]
    # Budget: sum c_u x_u <= B.
    b = np.zeros(nx)
    for ui, u in enumerate(cands):
        b[ui] = cost[u]
    cons.append(LinearConstraint(b.reshape(1, -1), -np.inf, budget))
    res = milp(c, integrality=np.ones(nx), bounds=Bounds(0, 1), constraints=cons)
    if not res.success:
        return _optimal_brute(cands, cover, weight, cost, budget) if m <= 22 else ([], 0.0)
    x = res.x[:m]
    sel = [cands[i] for i in range(m) if x[i] > 0.5]
    return sel, coverage_value(sel, cover, weight)


# Worst-case ratios to the optimum for budgeted maximum coverage.
PARTIAL_GUARANTEE = 1.0 - 1.0 / np.e          # 0.632..., select_greedy_partial
SIMPLE_GREEDY_GUARANTEE = 0.5 * (1.0 - 1.0 / np.e)  # 0.316..., select_greedy
GREEDY_GUARANTEE = SIMPLE_GREEDY_GUARANTEE     # backward-compatible alias


==> anc/cascade/tests/test_cascade.py <==
"""Correctness and anomaly tests for the Cascade Log and the baselines."""

import random

import pytest

from cascade.cascade import Cascade
from cascade.baselines import FlatLog, NaiveTier, ForwardTier, HashSpine, Oracle
from cascade import workload as W


def _tally(store, oracle, handles):
    counts = {"ok": 0, "stale": 0, "dangling": 0, "corrupt": 0}
    for h in handles:
        counts[oracle.classify(h, store.resolve(h))] += 1
    return counts


@pytest.mark.parametrize("seed", [0, 1, 2, 7])
@pytest.mark.parametrize("H,B", [(32, 8), (128, 32), (256, 64)])
def test_cascade_never_anomalous(seed, H, B):
    plan = W.gen_plan(6000, seed=seed, supersede_prob=0.3)
    n = W.plan_handle_count(plan)
    c = Cascade(hot_capacity=H, fold_block=B)
    orc = Oracle()
    W.replay(plan, [c], orc)
    counts = _tally(c, orc, range(1, n + 1))
    assert counts["stale"] == 0
    assert counts["dangling"] == 0
    assert counts["corrupt"] == 0
    assert counts["ok"] == n


def test_cascade_matches_flat_everywhere():
    plan = W.gen_plan(4000, seed=5, supersede_prob=0.25)
    n = W.plan_handle_count(plan)
    c = Cascade(hot_capacity=64, fold_block=16)
    f = FlatLog()
    W.replay(plan, [c, f])
    for h in range(1, n + 1):
        cv, fv = c.resolve(h), f.resolve(h)
        assert cv is not None and fv is not None
        assert cv.version == fv.version            # same version everywhere
        if not cv.summarized:
            assert cv.payload == fv.payload         # exact when materialised


def test_some_records_actually_get_summarized():
    plan = W.gen_plan(5000, seed=1, supersede_prob=0.2)
    n = W.plan_handle_count(plan)
    c = Cascade(hot_capacity=64, fold_block=16)
    W.replay(plan, [c])
    summarized = sum(1 for h in range(1, n + 1)
                     if c.resolve(h).summarized)
    assert c.stats()["digests"] > 0
    assert summarized > 0                           # the cold path is exercised
    assert set(c.live_handles()) == set(range(1, n + 1))  # total addressability


def test_supersede_after_fold_keeps_correct_version():
    c = Cascade(hot_capacity=8, fold_block=4)
    orc = Oracle()
    h = c.append(("x", 0), cost=5); orc.record(h, 0, ("x", 0))
    for i in range(2):                               # bump version to 2 before folding
        c.supersede(h, ("x", i + 1), cost=5); orc.record(h, orc.version_of(h) + 1, ("x", i + 1))
    for j in range(200):                            # force h to fold
        c.append(("pad", j), cost=5)
    assert c.resolve(h).summarized
    assert c.resolve(h).version == 2
    c.supersede(h, ("x", "post"), cost=5); orc.record(h, orc.version_of(h) + 1, ("x", "post"))
    v = c.resolve(h)
    assert v.version == 3 and v.payload == ("x", "post")  # no version reset


def test_snapshot_consistency_against_oracle():
    rng = random.Random(11)
    # Retained mode: keep digest entries alive for historical tokens.
    c = Cascade(hot_capacity=32, fold_block=8, reclaim_digests=False)
    orc = Oracle(track_history=True)
    tokens = []                                     # tokens[i] == state after op i+1
    cur_max = 0
    plan = W.gen_plan(3000, seed=11, supersede_prob=0.35)
    for op in plan:
        if op[0] == "A":
            cur_max += 1
            c.append(("rec", cur_max), cost=op[1], refs=op[2])
            orc.record(cur_max, 0, ("rec", cur_max))
        else:
            _, h, cost = op
            c.supersede(h, ("rec", h, cost), cost=cost)
            orc.record(h, orc.version_of(h) + 1, ("rec", h, cost))
        tokens.append(c.snapshot())
    # Random historical reads must match the oracle's timeline exactly.
    for _ in range(2000):
        ti = rng.randrange(len(tokens))
        h = rng.randint(1, cur_max)
        view = c.resolve(h, tokens[ti])
        truth = orc.version_at(h, ti + 1)
        if truth is None:
            assert view is None                     # not yet appended at that instant
        else:
            assert view is not None and view.version == truth[0]


def test_baselines_exhibit_the_expected_anomalies():
    plan = W.gen_plan(8000, seed=3, supersede_prob=0.4)
    n = W.plan_handle_count(plan)
    naive = NaiveTier(hot_capacity=48, fold_block=12)
    fwd = ForwardTier(hot_capacity=48, fold_block=12)
    orc = Oracle()
    W.replay(plan, [naive, fwd], orc)
    cn = _tally(naive, orc, range(1, n + 1))
    cf = _tally(fwd, orc, range(1, n + 1))
    # NaiveTier loses both version authority and addressability.
    assert cn["stale"] > 0 and cn["dangling"] > 0
    # ForwardTier recovers version authority but not addressability.
    assert cf["stale"] == 0 and cf["dangling"] > 0


def test_hashspine_anomaly_free_but_no_snapshots_or_order():
    plan = W.gen_plan(6000, seed=4, supersede_prob=0.3)
    n = W.plan_handle_count(plan)
    hs = HashSpine(hot_capacity=64, fold_block=16)
    orc = Oracle()
    W.replay(plan, [hs], orc)
    counts = _tally(hs, orc, range(1, n + 1))
    assert counts["stale"] == 0 and counts["dangling"] == 0 and counts["corrupt"] == 0
    assert hs.stats()["digests"] > 0                      # folding happened
    assert hs.supports_snapshots is False                # cannot read the past
    assert hs.supports_ordered_range is False            # no ordered cross-tier range


def test_index_is_sublinear_and_dominates_hashspine():
    plan = W.gen_plan(12000, seed=2, supersede_prob=0.2)
    n = W.plan_handle_count(plan)
    c = Cascade(hot_capacity=128, fold_block=32)
    hs = HashSpine(hot_capacity=128, fold_block=32)
    W.replay(plan, [c, hs])
    cs, hss = c.stats(), hs.stats()
    assert cs["working_bytes"] == hss["working_bytes"]      # identical policy
    assert cs["index_nodes"] < n                            # coalesced -> sublinear
    assert cs["index_nodes"] < hss["index_nodes"]           # below the hash spine's n
    assert cs["total_bytes"] < hss["total_bytes"]           # strictly smaller footprint


def test_fold_is_one_splice_per_contiguous_run():
    # Append-only: every fold block is a single contiguous run -> one splice.
    plan = W.gen_plan(20000, seed=1, supersede_prob=0.0)
    c = Cascade(hot_capacity=256, fold_block=64)
    W.replay(plan, [c])
    st = c.stats()
    assert st["fold"] > 0
    # One splice per fold (no per-handle index work); not fold_block splices.
    assert st["splices"] == st["fold"]


def test_digest_reclaim_bounds_cold_store():
    plan = W.gen_plan(15000, seed=4, supersede_prob=0.35)
    n = W.plan_handle_count(plan)
    c = Cascade(hot_capacity=64, fold_block=16)               # reclaim on by default
    W.replay(plan, [c])
    assert c.stats()["digest_bytes"] <= n                    # GC keeps the cold store <= n


def test_cascade_memory_is_bounded_vs_flat():
    plan = W.gen_plan(12000, seed=2, supersede_prob=0.2)
    c = Cascade(hot_capacity=128, fold_block=32)
    f = FlatLog()
    W.replay(plan, [c, f])
    # Bounded working set: the Cascade Log materialises a small fraction of Flat.
    assert c.hot_bytes < 0.5 * f.hot_bytes


==> anc/cascade/tests/test_imap.py <==
"""Tests for the persistent interval map (the coalescing handle index)."""

import math

import pytest

from cascade import imap as im


def build(n):
    root = None
    for h in range(1, n + 1):
        root = im.append_live(root, h, ("v0", h))
    return root


def test_append_and_balance():
    n = 20000
    root = build(n)
    assert im.node_count(root) == n
    assert im.height(root) <= 6 * math.log2(n)
    assert im.find(root, 12345).val == ("v0", 12345)
    assert im.find(root, n + 1) is None


def test_summarize_coalesces_a_run_into_one_node():
    n = 20000
    root = build(n)
    root = im.summarize_run(root, 1, 16000, 7)
    assert im.node_count(root) == n - 16000 + 1        # 16000 singletons -> 1 node
    for h in (1, 8000, 16000):
        nd = im.find(root, h)
        assert nd.kind == im.SUMM and nd.val == 7
    assert im.find(root, 16001).kind == im.LIVE        # boundary intact


def test_persistence_old_root_survives_summarize():
    n = 5000
    snap = build(n)
    root = im.summarize_run(snap, 1, 4000, 3)
    assert im.node_count(snap) == n                    # old root unchanged
    assert im.find(snap, 2000).val == ("v0", 2000)
    assert im.find(root, 2000).kind == im.SUMM


def test_set_live_fragments_a_summarised_run():
    root = im.summarize_run(build(1000), 1, 800, 5)
    before = im.node_count(root)
    root = im.set_live(root, 400, ("edit", 400))
    assert im.find(root, 400).val == ("edit", 400) and im.find(root, 400).kind == im.LIVE
    assert im.find(root, 399).kind == im.SUMM and im.find(root, 399).val == 5
    assert im.find(root, 401).kind == im.SUMM and im.find(root, 401).val == 5
    assert im.node_count(root) - before == 2           # 1 SUMM -> 2 SUMM + 1 LIVE


@pytest.mark.parametrize("seed", range(10))
def test_split_at_matches_bruteforce(seed):
    import random
    rng = random.Random(seed)
    root = build(2000)
    # summarise a few random runs
    for _ in range(5):
        a = rng.randint(1, 1900); b = a + rng.randint(0, 80)
        # only summarise if the run is currently all live (keep it simple: low ranges)
        try:
            root = im.summarize_run(root, a, b, rng.randint(0, 50))
        except Exception:
            pass
    x = rng.randint(1, 2000)
    lt, ge = im.split_at(root, x)
    assert list(im.handles_in_range(lt, 1, 2000)) == list(range(1, x))
    assert list(im.handles_in_range(ge, 1, 2000)) == list(range(x, 2001))


==> anc/cascade/tests/test_pvtree.py <==
"""Tests for the persistent treap underpinning the versioned interval index."""

import math
import random

import pytest

from cascade import pvtree as t


def build(keys):
    root = None
    for k in keys:
        root = t.insert(root, k, ("v", k))
    return root


def test_size_and_balance():
    n = 20000
    root = None
    for k in range(1, n + 1):           # increasing inserts (the append pattern)
        root = t.append_max(root, k, k)
    assert t._size(root) == n
    # Treap height is O(log n) whp; allow a generous constant.
    assert t.height(root) <= 6 * math.log2(n)


def test_persistence_roots_are_immutable():
    snaps = {}
    root = None
    for k in range(1, 2001):
        root = t.append_max(root, k, k)
        if k in (1, 10, 500, 2000):
            snaps[k] = root
    for k, r in snaps.items():
        assert t._size(r) == k
        assert t.find(r, k) == k
        assert t.find(r, k + 1) is None  # an old root cannot see later keys


def test_overwrite_preserves_shape_and_history():
    root = build(range(1, 1001))
    h0, s0 = t.height(root), t._size(root)
    root2 = t.insert(root, 500, ("new", 500))
    assert (t.height(root2), t._size(root2)) == (h0, s0)
    assert t.find(root2, 500) == ("new", 500)
    assert t.find(root, 500) == ("v", 500)          # prior root untouched


def test_append_max_matches_insert():
    a = b = None
    for k in range(1, 501):
        a = t.insert(a, k, k)
        b = t.append_max(b, k, k)
    assert list(t.items(a)) == list(t.items(b))


def test_range_query_matches_bruteforce():
    rng = random.Random(0)
    keys = rng.sample(range(1, 5000), 1500)
    root = build(keys)
    ks = sorted(keys)
    for _ in range(50):
        lo = rng.randint(1, 5000)
        hi = lo + rng.randint(0, 400)
        got = [k for k, _ in t.range_items(root, lo, hi)]
        exp = [k for k in ks if lo <= k <= hi]
        assert got == exp


def test_erase():
    root = build(range(1, 101))
    root = t.erase(root, 50)
    assert t.find(root, 50) is None
    assert t._size(root) == 99


==> anc/cascade/tests/test_ranking.py <==
"""Tests for relevance diffusion and budgeted window selection."""

import random

import numpy as np
import pytest

from cascade import ranking as R


def _instance(rng, m):
    cands = list(range(1, m + 1))
    out_edges = {u: tuple(rng.sample([c for c in cands if c != u],
                                     rng.randint(0, min(3, m - 1)))) for u in cands}
    seeds = rng.sample(cands, rng.randint(1, 2))
    weight = R.personalized_pagerank(cands, out_edges, seeds)
    cost = {u: rng.randint(1, 5) for u in cands}
    budget = rng.randint(3, 12)
    cover = R.build_cover(cands, out_edges)
    return cands, out_edges, weight, cost, budget, cover


def test_ppr_is_a_distribution_concentrated_on_seeds():
    rng = random.Random(0)
    cands = list(range(1, 30))
    out_edges = {u: tuple(rng.sample([c for c in cands if c != u], 2)) for u in cands}
    seeds = [3]
    ppr = R.personalized_pagerank(cands, out_edges, seeds, symmetric=True)
    assert abs(sum(ppr.values()) - 1.0) < 1e-9
    assert all(v >= -1e-12 for v in ppr.values())
    # The seed and its neighbourhood carry more mass than an average node.
    assert ppr[3] > 1.0 / len(cands)


@pytest.mark.parametrize("seed", range(20))
def test_greedy_is_feasible_between_guarantee_and_optimum(seed):
    rng = random.Random(seed)
    cands, _e, weight, cost, budget, cover = _instance(rng, rng.randint(5, 14))
    g = R.select_greedy(cands, cover, weight, cost, budget)
    opt, optval = R.select_optimal(cands, cover, weight, cost, budget)
    gv = R.coverage_value(g, cover, weight)
    assert sum(cost[u] for u in g) <= budget            # feasible
    assert gv <= optval + 1e-9                          # never beats optimum
    assert gv + 1e-9 >= R.SIMPLE_GREEDY_GUARANTEE * optval  # honours (1/2)(1-1/e)


@pytest.mark.parametrize("seed", range(20))
def test_partial_greedy_meets_one_minus_inv_e(seed):
    rng = random.Random(100 + seed)
    cands, _e, weight, cost, budget, cover = _instance(rng, rng.randint(5, 14))
    gp = R.select_greedy_partial(cands, cover, weight, cost, budget)
    g = R.select_greedy(cands, cover, weight, cost, budget)
    _opt, optval = R.select_optimal(cands, cover, weight, cost, budget)
    gpv = R.coverage_value(gp, cover, weight)
    assert sum(cost[u] for u in gp) <= budget               # feasible
    assert gpv <= optval + 1e-9                             # never beats optimum
    assert gpv + 1e-9 >= R.PARTIAL_GUARANTEE * optval        # honours 1 - 1/e
    assert gpv + 1e-9 >= R.coverage_value(g, cover, weight)  # dominates the simple greedy


def test_adversarial_family_breaks_prefix_not_greedy():
    for k in (4, 8, 16, 32):
        cands, cover, weight, cost, budget = R.adversarial_instance(k, eps=0.05)
        _opt, optval = R.select_optimal(cands, cover, weight, cost, budget, brute_limit=4)
        p = R.coverage_value(R.select_prefix(cands, weight, cost, budget), cover, weight)
        g = R.coverage_value(R.select_greedy(cands, cover, weight, cost, budget), cover, weight)
        gp = R.coverage_value(R.select_greedy_partial(cands, cover, weight, cost, budget), cover, weight)
        assert abs(optval - k) < 1e-9                        # optimum covers all k cheap items
        assert p <= 1.0 + 0.05 + 1e-9                        # prefix stuck on the decoy
        assert p / optval <= (1.0 + 0.05) / k + 1e-9         # prefix ratio -> 0
        assert g >= R.SIMPLE_GREEDY_GUARANTEE * optval        # greedy stays near optimum
        assert gp >= R.PARTIAL_GUARANTEE * optval


def test_prefix_is_feasible():
    rng = random.Random(4)
    cands, _e, weight, cost, budget, cover = _instance(rng, 12)
    p = R.select_prefix(cands, weight, cost, budget)
    assert sum(cost[u] for u in p) <= budget


def test_milp_and_brute_agree_on_value():
    rng = random.Random(9)
    cands, out_edges, weight, cost, budget, cover = _instance(rng, 14)
    _b, bval = R._optimal_brute(cands, cover, weight, cost, budget)
    _m, mval = R._optimal_milp(cands, cover, weight, cost, budget)
    assert abs(bval - mval) < 1e-6


==> anc/cascade/workload.py <==
"""Deterministic synthetic workloads.

The access pattern shared by long-running editing sessions, event-sourced
stores and version-controlled working sets is *append-mostly with localized
back-references and occasional edits*: new records are appended continuously,
each referring to a few recent (and a heavy tail of older) records, and existing
records are periodically revised.  ``gen_plan`` produces such a stream as an
explicit operation plan; ``replay`` applies one plan identically to several
structures and an oracle so their resolutions can be compared.

A plan is a list of operations.  Handles are implicit: the k-th append creates
handle ``k``.

* ``("A", cost, refs)``  -- append a record of size ``cost`` referencing ``refs``
* ``("S", handle, cost)`` -- supersede ``handle`` with a new version of size ``cost``
"""

from __future__ import annotations

import random
from typing import Dict, List, Sequence, Tuple

Op = Tuple


# --------------------------------------------------------------------------- #
#  Reference sampling                                                          #
# --------------------------------------------------------------------------- #
def _zipf_age(rng: random.Random, s: float, cap: int) -> int:
    """Draw an age >= 1 from a truncated Zipf-like law (small ages dominate)."""
    # Inverse-transform on a capped power law; cheap and reproducible.
    u = rng.random()
    age = int((u ** (-1.0 / s)))
    return min(max(age, 1), cap)


def sample_refs(rng: random.Random, cur_max: int, k: int, s: float) -> Tuple[int, ...]:
    """Pick up to ``k`` distinct existing handles, favouring recent ones.

    Locality with a heavy tail is what makes cross-stratum references arise: most
    references resolve inside the hot window, but a steady fraction reach handles
    old enough to have been folded.
    """
    if cur_max <= 0 or k <= 0:
        return ()
    out = set()
    for _ in range(k * 3):
        if len(out) >= k:
            break
        age = _zipf_age(rng, s, cur_max)
        out.add(cur_max - age + 1)
    return tuple(sorted(out))


# --------------------------------------------------------------------------- #
#  Plan generation                                                            #
# --------------------------------------------------------------------------- #
def gen_plan(n_ops: int, seed: int = 0, supersede_prob: float = 0.25,
             max_refs: int = 4, ref_zipf_s: float = 1.2,
             super_skew: float = 2.0, cost_mu: float = 3.0,
             cost_sigma: float = 0.6) -> List[Op]:
    """Generate a reproducible append-mostly plan with edits and references."""
    rng = random.Random(seed)
    plan: List[Op] = []
    cur_max = 0
    for _ in range(n_ops):
        if cur_max > 0 and rng.random() < supersede_prob:
            # Edit an existing handle, skewed toward older ones.
            frac = rng.random() ** super_skew      # in [0,1), small => old
            h = 1 + int(frac * cur_max)
            h = min(max(h, 1), cur_max)
            cost = _cost(rng, cost_mu, cost_sigma)
            plan.append(("S", h, cost))
        else:
            k = rng.randint(0, max_refs)
            refs = sample_refs(rng, cur_max, k, ref_zipf_s)
            cost = _cost(rng, cost_mu, cost_sigma)
            plan.append(("A", cost, refs))
            cur_max += 1
    return plan


def _cost(rng: random.Random, mu: float, sigma: float) -> int:
    return max(1, int(round(rng.lognormvariate(mu, sigma))))


def plan_handle_count(plan: Sequence[Op]) -> int:
    return sum(1 for op in plan if op[0] == "A")


# --------------------------------------------------------------------------- #
#  Replay                                                                      #
# --------------------------------------------------------------------------- #
def replay(plan: Sequence[Op], stores: Sequence, oracle=None) -> None:
    """Apply ``plan`` to every structure (and the oracle) in lock-step."""
    cur_max = 0
    for op in plan:
        if op[0] == "A":
            _, cost, refs = op
            cur_max += 1
            for s in stores:
                s.append(("rec", cur_max), cost=cost, refs=refs)
            if oracle is not None:
                oracle.record(cur_max, 0, ("rec", cur_max))
        else:
            _, h, cost = op
            for s in stores:
                v = s.supersede(h, ("rec", h, cost), cost=cost)
            if oracle is not None:
                oracle.record(h, oracle.version_of(h) + 1, ("rec", h, cost))


def reference_graph(plan: Sequence[Op]) -> Tuple[List[int], Dict[int, Tuple[int, ...]], Dict[int, int]]:
    """Extract (handles, out-edges, final cost) from a plan for window studies."""
    out_edges: Dict[int, Tuple[int, ...]] = {}
    cost: Dict[int, int] = {}
    cur_max = 0
    for op in plan:
        if op[0] == "A":
            _, c, refs = op
            cur_max += 1
            out_edges[cur_max] = tuple(refs)
            cost[cur_max] = c
        else:
            _, h, c = op
            cost[h] = c
    handles = list(range(1, cur_max + 1))
    return handles, out_edges, cost


==> anc/requirements.txt <==
numpy>=1.24
scipy>=1.10
matplotlib>=3.6
pytest>=7.0


==> anc/results/adversarial.csv <==
k,optimal,prefix_ratio,simple_ratio,partial_ratio
2,2.0,0.525,1.0,1.0
4,4.0,0.2625,1.0,1.0
8,8.0,0.13125,1.0,1.0
16,16.0,0.06563,1.0,1.0
32,32.0,0.03281,1.0,1.0
64,64.0,0.01641,1.0,1.0
128,128.0,0.0082,1.0,1.0


==> anc/results/anomaly_vs_capacity.csv <==
design,hot_capacity,fold_block,n,stale_rate,dangling_rate,anomaly_rate,history_coverage,hot_bytes
flat,8192,2048,19394,0.0,0.0,0.0,1.0,467613
naive,8192,2048,19394,0.0051,0.10132,0.10642,0.594565,281867
forward,8192,2048,19394,0.0,0.10132,0.10132,0.594565,301261
hashspine,8192,2048,19394,0.0,0.0,0.0,1.0,261427
cascade,8192,2048,19394,0.0,0.0,0.0,1.0,255902
flat,4096,1024,19394,0.0,0.0,0.0,1.0,467613
naive,4096,1024,19394,0.00868,0.17356,0.18224,0.306744,145863
forward,4096,1024,19394,0.0,0.17356,0.17356,0.306744,165257
hashspine,4096,1024,19394,0.0,0.0,0.0,1.0,154285
cascade,4096,1024,19394,0.0,0.0,0.0,1.0,146077
flat,2048,512,19394,0.0,0.0,0.0,1.0,467613
naive,2048,512,19394,0.00536,0.21414,0.2195,0.143085,68030
forward,2048,512,19394,0.0,0.21414,0.21414,0.143085,87424
hashspine,2048,512,19394,0.0,0.0,0.0,1.0,91306
cascade,2048,512,19394,0.0,0.0,0.0,1.0,81498
flat,1024,256,19394,0.0,0.0,0.0,1.0,467613
naive,1024,256,19394,0.00296,0.23304,0.236,0.068526,32481
forward,1024,256,19394,0.0,0.23304,0.23304,0.068526,51875
hashspine,1024,256,19394,0.0,0.0,0.0,1.0,63421
cascade,1024,256,19394,0.0,0.0,0.0,1.0,52975
flat,512,128,19394,0.0,0.0,0.0,1.0,467613
naive,512,128,19394,0.00158,0.24196,0.24354,0.036816,18896
forward,512,128,19394,0.0,0.24196,0.24196,0.036816,38290
hashspine,512,128,19394,0.0,0.0,0.0,1.0,52161
cascade,512,128,19394,0.0,0.0,0.0,1.0,41509
flat,256,64,19394,0.0,0.0,0.0,1.0,467613
naive,256,64,19394,0.00062,0.24894,0.24956,0.016603,11074
forward,256,64,19394,0.0,0.24894,0.24894,0.016603,30468
hashspine,256,64,19394,0.0,0.0,0.0,1.0,44553
cascade,256,64,19394,0.0,0.0,0.0,1.0,33876
flat,128,32,19394,0.0,0.0,0.0,1.0,467613
naive,128,32,19394,0.00028,0.2528,0.25308,0.009797,12040
forward,128,32,19394,0.0,0.2528,0.2528,0.009797,31434
hashspine,128,32,19394,0.0,0.0,0.0,1.0,42615
cascade,128,32,19394,0.0,0.0,0.0,1.0,32106
flat,64,16,19394,0.0,0.0,0.0,1.0,467613
naive,64,16,19394,0.0002,0.25992,0.26012,0.004486,16996
forward,64,16,19394,0.0,0.25992,0.25992,0.004486,36390
hashspine,64,16,19394,0.0,0.0,0.0,1.0,40565
cascade,64,16,19394,0.0,0.0,0.0,1.0,30569


==> anc/results/fold.csv <==
supersede_prob,fold_block,n,folds,splices,splices_per_fold,splices_per_record,index_nodes
0.0,16,60000,3746,3746,1.0,0.06243,3810
0.0,32,60000,1871,1871,1.0,0.03118,1999
0.0,64,60000,933,933,1.0,0.01555,1221
0.0,128,60000,464,464,1.0,0.00773,1072
0.0,256,60000,230,230,1.0,0.00383,1350
0.1,16,53975,3743,9754,2.606,0.18071,11427
0.1,32,53975,1868,7876,4.216,0.14592,9907
0.1,64,53975,930,6945,7.468,0.12867,9275
0.1,128,53975,462,6453,13.968,0.11956,9107
0.1,256,53975,228,6190,27.149,0.11468,9398
0.2,16,48205,3737,15452,4.135,0.32055,15447
0.2,32,48205,1863,13530,7.262,0.28068,14104
0.2,64,48205,927,12520,13.506,0.25972,13536
0.2,128,48205,459,11935,26.002,0.24759,13397
0.2,256,48205,225,11467,50.964,0.23788,13739
0.4,16,36026,3721,27361,7.353,0.75948,18802
0.4,32,36026,1848,25246,13.661,0.70077,17830
0.4,64,36026,914,23946,26.199,0.66469,17395
0.4,128,36026,448,22791,50.873,0.63263,17312
0.4,256,36026,216,21491,99.495,0.59654,17555


==> anc/results/frag_latency.csv <==
A,resolve_us,height
1221,1.1977,25
2875,1.216,33
10625,1.4284,54
30000,1.6358,98
60000,1.9052,134
1190,1.1996,23


==> anc/results/frag_vs_edits.csv <==
s,cascade_index_spread,cascade_index_random,pmap_index,n
0,1221,1221.0,60000,60000
2000,4875,4808.0,60000,60000
5000,10625,10375.0,60000,60000
10000,20625,18984.0,60000,60000
20000,40312,33772.3,60000,60000
30000,60000,45219.7,60000,60000
40000,40144,53436.3,60000,60000
60000,1190,1190.0,60000,60000


==> anc/results/headline.csv <==
design,n,queries,stale,dangling,corrupt,anomaly_rate,history_coverage,working_bytes,index_nodes,total_bytes,digests
flat,27894,50000,0,0,0,0.0,1.0,670507,27894,670507,0
naive,27894,50000,31,12413,0,0.24888,0.0133,13295,371,13295,609
forward,27894,50000,0,12413,0,0.24826,0.0133,41189,371,41189,609
hashspine,27894,50000,0,0,0,0.0,1.0,7038,27894,62519,606
cascade,27894,50000,0,0,0,0.0,1.0,7038,10983,45608,7444


==> anc/results/latency.csv <==
design,n,append_us,resolve_us,height
cascade,1000,2.4538,0.5952,20
hashspine,1000,0.5274,0.452,
flat,1000,0.2555,0.4178,
naive,1000,0.51,0.2049,
cascade,3000,3.2053,0.6026,18
hashspine,3000,0.601,0.4782,
flat,3000,0.2302,0.37,
naive,3000,0.4116,0.1351,
cascade,10000,2.9093,0.7522,18
hashspine,10000,0.6501,0.5,
flat,10000,0.329,0.372,
naive,10000,0.4426,0.1233,
cascade,30000,3.1294,0.859,21
hashspine,30000,0.6932,0.8945,
flat,30000,0.2846,0.4027,
naive,30000,0.4559,0.1142,
cascade,100000,3.5619,1.2672,27
hashspine,100000,0.7597,0.8784,
flat,100000,0.2328,0.6133,
naive,100000,0.4547,0.1133,
cascade,300000,3.749,1.4876,29
hashspine,300000,0.7589,1.2113,
flat,300000,0.3,0.7381,
naive,300000,0.4475,0.1211,
cascade,1000000,4.0919,1.8613,34
hashspine,1000000,0.8095,1.7894,
flat,1000000,0.3769,0.9585,
naive,1000000,0.4521,0.1171,


==> anc/results/pmap.csv <==
n,cascade_index_nodes,pmap_index_nodes,cascade_fold_splices,pmap_index_ops,cascade_folds,pmap_folds,pmap_anomaly_free
2000,716,2000,389,1971,31,31,1
5000,1432,5000,954,5424,85,85,1
10000,2511,10000,1880,11242,176,176,1
20000,4711,20000,3797,22951,359,359,1
50000,11548,50000,9677,58276,911,911,1
100000,23204,100000,19577,117217,1832,1832,1


==> anc/results/range.csv <==
k,cascade_us,hashspine_us
1,3.6906,2904.2275
10,4.195,2842.0606
100,11.1708,2911.2858
1000,77.6173,2935.2969
10000,671.1829,2960.7602


==> anc/results/scaling.csv <==
ops,n,flat_bytes,naive_bytes,forward_bytes,hashspine_bytes,cascade_bytes,cascade_working_bytes,cascade_index_nodes,hashspine_index_nodes,cascade_height,cascade_digests
1000,859,20810,8154,9013,7803,7348,6360,404,859,20,97
2000,1699,40646,8189,9888,9738,8639,6624,600,1699,20,228
5000,4264,101807,9540,13804,15575,12484,7353,1173,4264,27,598
10000,8551,206615,10491,19042,24387,17966,7582,2130,8551,31,1235
20000,17114,413915,10847,27961,40747,27634,6805,4001,17114,33,2436
50000,42559,1025532,14967,57526,91914,59339,7091,9984,42559,44,6238
100000,85095,2045557,21042,106137,177089,111569,7186,19575,85095,54,12399
200000,170172,4091111,33981,204153,347167,215845,7112,38850,170172,60,24722
350000,297450,7140083,51696,349146,601123,371656,6479,67983,297450,60,43377
500000,424943,10212227,70990,495933,856533,528771,6940,97181,424943,63,62032


==> anc/results/snapshot_overhead.csv <==
retained,n,live_nodes,nodes_per_handle
0,44889,15409,0.3433
1,44889,15409,0.3433
2,44889,22031,0.4908
5,44889,36301,0.8087
10,44889,52122,1.1611
25,44889,82541,1.8388
50,44889,117123,2.6092
100,44889,171715,3.8253


==> anc/results/sweep.csv <==
supersede_prob,naive_anom_mean,naive_anom_ci,forward_anom_mean,forward_anom_ci,hashspine_anom_mean,hashspine_anom_ci,cascade_anom_mean,cascade_anom_ci,cascade_index_ratio_mean,cascade_index_ratio_ci
0.1,0.24959,0.002436,0.24953,0.002412,0.0,0.0,0.0,0.0,0.177233,0.00165
0.2,0.25124,0.001311,0.25097,0.001477,0.0,0.0,0.0,0.0,0.293249,0.003988
0.3,0.24994,0.001519,0.24929,0.001539,0.0,0.0,0.0,0.0,0.396298,0.002888
0.4,0.25044,0.002157,0.24942,0.002013,0.0,0.0,0.0,0.0,0.490683,0.004556
0.5,0.24936,0.003619,0.24777,0.003366,0.0,0.0,0.0,0.0,0.575559,0.003377


==> anc/results/window.csv <==
budget_frac,prefix_cov,greedy_cov,partial_cov,optimal_cov,partial_ratio,partial_min_ratio,simple_min_ratio,window_ms
0.1,0.62507,0.75492,0.77003,0.77003,1.0,1.0,0.84709,2.5491
0.2,0.78559,0.93249,0.94515,0.94541,0.99973,0.99343,0.95029,20.1615
0.3,0.86066,0.97639,0.98188,0.98188,1.0,1.0,0.95656,39.7182
0.4,0.91184,0.99217,0.99489,0.99489,1.0,1.0,0.97972,52.3543
0.5,0.92572,0.99888,0.99888,0.99888,1.0,1.0,1.0,60.3046
0.6,0.95261,1.0,1.0,1.0,1.0,1.0,1.0,65.8197
0.8,0.97552,1.0,1.0,1.0,1.0,1.0,1.0,75.0601


==> anc/run_all.sh <==
#!/usr/bin/env bash
# Reproduce every number, table, and figure in the paper.
set -euo pipefail
cd "$(dirname "$0")"

echo "== tests =="
python3 -m pytest cascade/tests -q

echo "== benchmarks (writes results/*.csv) =="
python3 -m cascade.bench

echo "== extended study: ordered-range, robustness sweep, PersistentMap =="
python3 -m cascade.extra

echo "== adversarial fragmentation (validates the trade-off theorem) =="
python3 -m cascade.frag

echo "== figures (writes ../figures/*.pdf) =="
python3 -m cascade.plots

echo "== done =="

